Newton Nonholonomic Source Seeking for Distance-Dependent Maps

The topics of source seeking and Newton-based extremum seeking have flourished, independently, but never combined. We present the first Newton-based source seeking algorithm. The algorithm employs forward velocity tuning, as in the very first source seeker for the unicycle, and incorporates an additional Riccati filter for inverting the Hessian inverse and feeding it into the demodulation signal. Using second-order Lie bracket averaging, we prove convergence to the source at a rate that is independent of the unknown Hessian of the map. The result is semiglobal and practical, for a map that is quadratic in the distance from the source. The paper presents a theory and simulations, which show advantage of the Newton-based over the gradient-based source seeking.

==> newton-ss-matlab-code/Copy_of_ForwardAndAng_SecondOrdLIEbrackets.m <==
%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms x y d z F(x,y) h k w w0 t p w_d w_z p0 p1 p2 p3 p4 p5 c1 c2 ga ga2 q q_hess;


assume([x y d z F(x,y) h k w w0 t p w_d w_z p1 p2 p3 p4 c1 c2 ga ga2 q q_hess],'real')
% h = 1/w;

F(x,y) =  -1/2 * q_hess*(x^2 + y^2);


p1 = 0.3;
p2 = 0.7;

p3 = 0.6;


% p1 = 0.5;
% 
% p2 = 0.7;
% 
% 
% p4 = (4*p1 - p2 -1);
% 
% p3 = p2 - 2*p1;

% k = w^p4;

% p3 = 2*1.5 - 1;
% c2 = 2;
% h = 1/(w^p3);
% w0 = 1/w^p4;
% k = w^p5;
c1 = 2;
% q = w^(0.15);
b0 = [0;0;w_d*(d - d^2 * z);-w_z *z ];

% ga = w^(-1/2);

% q = sqrt(w);
% ga2 = w;
% ga = k*w^(1/2);

% q = w^(0.15);
% w0 = (1/w)^(p4);
theta = w0  * t;
syms al be;
b1 =    d * F(x,y) *  [cos(theta);...
                       sin(theta);...
                          0;...
                          0];

b2 =     q * [cos(theta);...
              sin(theta);...
                            0;...
                            0];
  
% b2 = [1;1;0;0];

b3 = [ 0;...
       0;...
       0;...
      8 * k^2 * 1/q^2 *  w_z * F(x,y)];
    
% b4 = [ 0;...
%        0;...
%        0;...
%        -c1 * w_z *  1/ga  * sin(h* F(x, y)) ];

% p = 1;


% p1 = 1.5;
u1 = w^p1 * sin(k* w * t);
u2 = w^p2 * cos(k * w * t);


% p1 = 1/2;
% p1 = 1/2;
% p2 = 2  - 2*p1;

u3 = w^p3 * cos(2 * k * w *t) ;
% u4 = w^p2 * sin(2*k*w*t);
% u4 = w^(2-2*p) * sin(  k * w * t);



%% 
B = [b1,b2,b3];

U = [u1,u2,u3];

var = [x,y,d,z];


% [LBS,LBSlim] = secondOrdLBS(B,U,var)

[LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBracketSys = b0 + LBSlim
% 
% aa = sum(B(1,:).*U); 
% bb = sum(B(2,:).*U);
% cc = sum(B(3,:).*U);
% 
% gg = [aa;bb;cc];
% 
% NominalSys = b0 + simplify(gg);

%% 
aa = LBS(1);
bb = LBS(2); 
AA = children(expand(aa));
GG = children(expand(bb));

for i = 1:length(AA)

BB(i,:) = AA(i);

end

for i = 1:length(GG)

CC(i,:) = GG(i);

end

    
% BB
% CC
%     
cc = LBS(4);

GD = children(expand(cc));
for i = 1:length(GD)

DD(i,:) =  GD(i);
end

% DD
%    
% sum( limit(DD,w,inf))
 
 

==> newton-ss-matlab-code/ForwardAndAng_SecondOrdLIEbrackets.m <==
%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms x y d z F(x,y) h k w t p w_d w_z p0 p1 p2 p3 p4 c1 c2 ga ga2 q q_hess;


assume([x y d z F(x,y) h k w t p w_d w_z p1 p2 p3 p4 c1 c2 ga ga2 q q_hess],'real')
% h = 1/w;

F(x,y) =  -1/2 * q_hess*(x^2 + y^2);



p1 = 1;

p2 = 1 - 1*p1;


% p4 = (4*p1 - p2 -1);

% p3 = p2 - 2*p1;

% k = w^p4;

% p3 = 2*1.5 - 1;
% c2 = 2;
h = 1/(w);

c1 = 2;
% q = w^(0.15);
b0 = [0;0;w_d*(d - d^2 * z);-w_z *z ];

% ga = w^(-1/2);

% q = sqrt(w);
% ga2 = w;
% ga = k*w^(1/2);

% q = w^(0.15);
q = w;
theta = k^2*q*d * h * F(x,y);

b1 =  1/sqrt(q) * [cos(theta);...
                   -sin(theta);...
                            0;...
                            0];

b2 =   1/sqrt(q) * [sin(theta);...
                 cos(theta);...
                 0;...
                 0];
  


b3 = [ 0;...
       0;...
       0;...
      2 * k^2*q *   w_z *  cos(h * F(x,y)) * sin(h*F(x,y))];
  
b4 = [ 0;...
       0;...
       0;...
        F(x,y)];  
    
% b4 = [ 0;...
%        0;...
%        0;...
%        -c1 * w_z *  1/ga  * sin(h* F(x, y)) ];

% p = 1;


% p1 = 1.5;
u1 = w^p1 * cos(k* w * t);
u2 = w^p1 * sin(k * w * t);


% p1 = 1/2;
% p1 = 1/2;
% p2 = 2  - 2*p1;

u3 = w^p2  *w  * cos(2 * k*w*t) ;
% u4 = w^p2 * cos(k*w*t);
% u4 = w^p2 * sin(2*k*w*t);
% u4 = w^(2-2*p) * sin(  k * w * t);



%% 
B = [b1,b2,b3];

U = [u1,u2,u3];

var = [x,y,d,z];

% k = 1/2 * k;
% [LBS,LBSlim] = secondOrdLBS(B,U,var)


[LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBracketSys = b0 + LBSlim
% 
% aa = sum(B(1,:).*U); 
% bb = sum(B(2,:).*U);
% cc = sum(B(3,:).*U);
% 
% gg = [aa;bb;cc];
% 
% NominalSys = b0 + simplify(gg);

%% 
aa = LBS(1);
bb = LBS(2); 
AA = children(expand(aa));
GG = children(expand(bb));
for i = 1:length(AA)

BB(i,:) = AA(i);

end
    

for i = 1:length(GG)

CC(i,:) = GG(i);

end
    
% BB
% CC
%     
cc = LBS(4);

GD = children(expand(cc));
for i = 1:length(GD)

DD(i,:) =  GD(i);
end

% DD
%    
% sum( limit(DD,w,inf))
 
 

==> newton-ss-matlab-code/Forward_Velocity_Tuning_SS.m <==
%% Unicycle Source Seeking via Forward Velocity Tuning - Calculations

clc;
clear;

syms w0 w t a c q x y Fm xm ym;

J =  Fm - q*(x-xm)^2 - q*(y-ym)^2 ; 

v = c * J *sin(w*t) + a * w * cos(w * t);

%% Dynamics

syms tau gamma e;

k = 4;
Jm = Fm - q* (x + a * sin(k *tau) * cos(tau) )^2 - q * (y   + a * sin(k*tau) * sin(tau))^2;
delta = - q * (x + a * sin(k *tau) * cos(tau) )^2 - q * (y   + a * sin(k*tau) * sin(tau))^2  - e;

xdot = 1/w  * gamma * (c * delta * sin(k*tau) * cos(tau) + a * w0 * sin(k*tau) * sin(tau) );

ydot = 1/w  * gamma * (c * delta  * sin(k*tau) * sin(tau) - a * w0 * sin(k*tau) * cos(tau) );


%% 

% assume(in(k,'integer') & k>3)
% 
% k = 4;
xdot = expand(xdot);
% xdotavg = 1/(2*pi) * int(xdot,tau,0,2*pi)
ydot = expand(ydot);
 

%%

X = children(xdot);

 

 
assume(X,'real')
xdotavg = 0;
for i = 1:length(X)
%   disp(['i is: ', num2str(i)])
 xdotavg =  xdotavg + vpa(1/(2*pi) * int(X(i),tau,0,2*pi),2);
end

xdotavg

%%


Y = children(ydot);

 

 
assume(Y,'real')
ydotavg = 0;

for i = 1:length(Y)
%   disp(['i is: ', num2str(i)])
 ydotavg =  ydotavg + vpa(1/(2*pi) * int(Y(i),tau,0,2*pi),2);
end

ydotavg
%%
syms wr u;
% clc;
Ny = wr*( gamma - gamma^2 * 4/a^2 * cos(2*k*tau) * Jm);


Ny = expand(Ny);

assume(Ny,'real');
NY = children(Ny);


% ydotavg = zeros(length(Y),1);
% gamma_avg = 0;
clear gamma_avg;
for i = 1:length(NY)
%   disp(['i is: ', num2str(i)])
 gamma_avg(i,:)  =   vpa(1/(2*pi) * int(NY(i),tau,0,2*pi),2);
end

vpa(sum(gamma_avg),2)




==> newton-ss-matlab-code/NewtonES_LBS_calculation.m <==
%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms x d y z F(x) k w t p w_z;


b1 = [1;...
      0;...
      0;...
      0];

b2 = [0;...
      0;...
      2*k*F(x);...
      0];


b3 = [ 0; 0; 0; -w_z * 8 * k^2  * F(x)];


p = 1/2;

u1 = w^p * sin(k * w * t);

u2 = w^(1-p) * cos(k * w * t);

u3 = w^(2-2*p) * cos(2 * k * w * t);

% u3 = w^p2 * cos(2* k * w * t);
% u4 = w^p2 * sin(2* k * w * t);

%% 
B = [b1,b2,b3];

U = [u1,u2,u3];

p = [x,d,y,z];


LBS = secondOrdLBS(B,U,p)




==> newton-ss-matlab-code/Newton_based_SS.m <==
%% A Simulation of the Perfect Source Seeker

clc;
clear;
scalesize = 0.6;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')



%% Parameter Initialization


% F = @(x1,x2)  -1/2 * [x1; x2].' .* H .* [x1; x2];% static map

h  = 4;
H  = h* [1, 0; 0, 1];
F = @(x1)  -1/2 * h * (x1.^2) ;

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);


%% Parameters
w = 200; 
k1 = 2;
k2 = 1; 
p_star = 0.5;
ro = 0.2;

w_d = 10;

w_y = 5;

w_z = 10;

k_z1 = k1 + k1;
k_z2 = k1 + k2;
k_z3 = k2 + k2;

a_z1 = 8*k1.^2;
a_z2 = 4*k1*k2;
a_z3 = 8*k2.^2;

p_star2 = 1-p_star;

p_star3 = 2-2*p_star;


%% One Dimensional Newton based Extremum Seeking;

% g = @(t,x) [ro .* x(2) + w.^(p_star) .* sin(k1 .* w .* t);...
%             - w_d .* (x(3)  + x(4) .* x(2) );...
%             - w_y .* (x(3) + 2 .* w.^(p_star2) .* k1 .* F(x(1)) .* cos(k1 .* w .* t) );... 
%             - w_z .* (x(4) - a_z1 .* w.^(p_star3) .* F(x(1)) .* cos(k_z1 .* w .* t) )];


%% One Dimensional Newton based SOURCE SEEKING;        
    w = 500;
    k1 = 1;
    k2 = 1.5;
    w_d = 1;
    w_z = 5;
    p_star = 0.52;
    
    k_z1 = k1 + k1;
    a_z1 = 8*k1.^2;
    p_star3 = 2-2*p_star;
    
    
    g = @(t,x) [ w.^(p_star) .* cos( w .* t - k2*F(x(1))) + w.^(p_star) * sin(k1*w*t);...
              - w_d .* (-x(2)  + x(3) .* x(2).^2 );...
              - w_z .* (x(3) - a_z1 .* w.^(p_star3) .* F(x(1)) .* cos(k_z1 .* w .* t) )];


%% Initial Conditions

Tsim = 5;

d0 = [1;0;0;1];

z0 = [1;0;1];

% xo = [-2;-2;d0;z0];

xo = [-3;1;1];

tspan = [0,Tsim]; 


%% 
sol = ode45(g, tspan, xo);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
% x4 = sol.y(4,:);
% y2 = sol.y(6,:);
% z11 = sol.y(7,:);
% z12 = sol.y(8,:);
% z22 = sol.y(9,:);

%% Plots
figure(1);

subplot(1,3,1);
hold on
plot(t,x1);
plot(t,0.*t,'-.');
% yline(0,'-.','LineWidth',1.2);
ylabel('x')
grid on; 

subplot(1,3,2);
hold on;
plot(t,x3,'LineWidth',2)
plot(t,0.*t + h,'-.');
% yline(h,'-.','LineWidth',1.2)
legend('z')
grid on;

subplot(1,3,3);
hold on;
plot(t,x2,'LineWidth',2)
plot(t,0.*t + 1/h,'-.');
% yline(1/h,'-.','LineWidth',1.2)
% yline(0,'-.','LineWidth',1)
legend('d')
grid on;






==> newton-ss-matlab-code/PSS_filter_dynamic_source.m <==
%% A Simulation of the Perfect Source Seeker

clc;
clear;
scalesize = 0.6;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')


% s = @(t) (1 + tanh(5*cos(t./20))).*(t<40) + (t>=40).*0;
% s = @(t) (1 + tanh(5*cos((t-25)./80)));
% y = @(x, y,t)  - 1/2 * ((x  + s(t) ).^2 + (y ).^2);

%% Parameter Initialization

Tsim = 150;

s  = @(t)  2*1/2 * (2/pi * atan(1/2 * (t-Tsim/2)) + 1);

y = @(x,y,t)  - 1/2 * ((x-s(t)).^2 + (y - s(t)).^2); % static map

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

mu = 0.001;
w = 5;
k = 1.5;
wl = 0.1; 

%% Saturation Functions, (if needed)
S = sqrt(w); % Saturation Level 
% sat = @(x) min(S, max(-S, x)); % Non-smooth Saturation
sat = @(x) sqrt(w)*2./(1 + exp(-x)) - sqrt(w); % Smooth Saturation

%% Simulation: Nominal Seeker vs Perfect Seeker
xx = linspace(-5,5,100);

for i = 1:2
    
    if i == 1
       % Nominal Seekers forward velocity
        kt = @(x5,t) 1;
       % kt = @(x5,t) sqrt(w);
        K1 = 1;
        K2 = 1;
    else  
% Perfect Seeker  forward velocity
        
       eps = 0.0001;
       c = 1;
       kt = @(x5,t) sqrt(eps + c*x5.^2);
       K1 = 1;
       K2 = 1;
    end

u1 = @(x5,t)  sqrt(w).*kt(K2*x5,t);

fp = @(t,x)     [ u1(x(5),t)  * cos(x(3));...
                  u1(x(5),t)  * sin(x(3));...
                  (w -   k/mu * (y(x(1),x(2),t) - x(4)) );
                   1/mu *(y(x(1),x(2),t) - x(4));
                   wl*( K1 * (1/mu * (y(x(1),x(2),t) - x(4))).^2 - x(5) )];
                             
%                     
                              

tspan = [0,Tsim]; 


x05 = -2; 

x0 = [-2;-2;0;y(-2,-2,0);x05];
% 
% sol = ode45(fp, tspan, x0, opts);

sol = ode45(fp, tspan, x0);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);
x5 = sol.y(5,:);
zdot =  (1/mu * (y(x1,x2,t) - x4)).^2;
etadot =  wl*( zdot   - x5  );

%% Plots 

%% Figure 1 represents the trajectories of both Seekers (x1 vs x2 plot)
% f = figure(1);
figure(1);
% subplot(2,3,1)
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(x1,x2,'LineWidth',i);
grid on;
if i == 2
tt = linspace(0,Tsim,100);
plot(s(tt),s(tt),'o','MarkerSize',5,'LineWidth',1,'color',[0,0,0])
end
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
legend('Nominal seeker','Perfect seeker','Source $x^* = [s(t), s(t)]^\top$','Interpreter','latex');
% title('s(t) = ', func2str(s),'FontSize',12);
axis equal;
hold off;

%% Figure 2 represents the trajectoris of both Seekers vs time (x1 vs t plot)


figure(2)
subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x1,'LineWidth',i);
if i == 2
plot(t,s(t),'-.','LineWidth',1.5,'color',[0,0,0],'HandleVisibility','off')
% yline(0,'-.','LineWidth',1.5,'color',[0,0,0],'HandleVisibility','off')
end
set(gca,'TickLabelInterpreter', 'latex')
grid on;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$x_1(t)$','Interpreter','latex', 'Fontsize',fs)
legend('Nominal seeker','Perfect seeker','Interpreter','latex');
set(gca,'TickLabelInterpreter', 'latex')
hold off;

% figure(3);
subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x2,'LineWidth',i);
if i == 2
plot(t,s(t),'-.','LineWidth',1.5,'color',[0,0,0],'HandleVisibility','off')
end
set(gca,'TickLabelInterpreter', 'latex')
grid on;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$x_2(t)$','Interpreter','latex', 'Fontsize',fs)
legend('Nominal seeker','Perfect seeker','Interpreter','latex');
set(gca,'TickLabelInterpreter', 'latex')
hold off;

%% Figure 2 represents the forward velocity
% 

u1 = u1(x5,t);

if i == 2
figure(3)
subplot(1,3,1);
set(gca,'TickLabelInterpreter', 'latex')
plot(t,u1,'LineWidth',2);
yline(sqrt(w),'-.','LineWidth',2)
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$u_1(t) = \sqrt{\omega} \alpha(\eta(t))$','Interpreter','latex', 'Fontsize',fs)
set(gca,'TickLabelInterpreter', 'latex')
%
subplot(1,3,2);
set(gca,'TickLabelInterpreter', 'latex')
plot(t,K2*x5,'LineWidth',2);
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$c \eta(t)$','Interpreter','latex', 'Fontsize',fs)
set(gca,'TickLabelInterpreter', 'latex')

subplot(1,3,3)
hold on;
set(gca,'TickLabelInterpreter', 'latex')
plot(t,zdot,'LineWidth',2);
plot(t,etadot,'LineWidth',2);
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
legend('$\frac{1}{\mu^2}(y-z)^2 $','$\dot{\eta}(t)$','Interpreter','latex', 'Fontsize',fs)
set(gca,'TickLabelInterpreter', 'latex')
end
%% Figure 5 represents the error between the source and the trajectory of the seeker


% figure(5);    
% err = vecnorm([s(t);s(t)] - [x1;x2]);
% hold on;
% plot(t,err)
% grid on
% xlabel( '$t$','Interpreter','latex','FontSize', fs)
% ylabel('$||x - x^*||$','Interpreter','latex', 'Fontsize',fs)
% legend('Nominal Seeker', 'Perfect Seeker', 'Interpreter','latex')
% hold off;

%% Figure represent the field F(x1,x2)
% 
% figure(4);
% set(gca,'TickLabelInterpreter', 'latex')
% hold on;
% plot(t,y(x1,x2,t),'LineWidth',i+1);
% yline(0, '-.','LineWidth',1)
% grid on;
% axis equal;
% ylabel( '$F(x) = -\frac{1}{2}(x_1^2 + x_2^2)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% % legend('nominal seeker','perfect seeker');
% set(gca,'TickLabelInterpreter', 'latex')
% ylim([-5,1])


end
% f.WindowState = 'maximized';

%% Distance between end point and source
 
% dist = norm([0,1] - [x1(end),x2(end)])




==> newton-ss-matlab-code/PSS_filter_static_source_neg_IC.m <==
%% A Simulation of the Perfect Source Seeker

clc;
clear;
scalesize = 0.6;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')


% s = @(t) (1 + tanh(5*cos(t./20))).*(t<40) + (t>=40).*0;
% s = @(t) (1 + tanh(5*cos((t-25)./80)));
% y = @(x, y,t)  - 1/2 * ((x  + s(t) ).^2 + (y ).^2);

%% Parameter Initialization

y = @(x,y,t)  - 1/2 * (x.^2 + (y-1).^2); % static map

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

mu = 0.001;
w = 15;
k = 1.2;
wl = 0.2; 

S = sqrt(w); % Saturation Level 
sat = @(x) min(S, max(-S, x)); % Nonsmooth Saturation
sat = @(x) sqrt(w)*2/(1 + exp(-2*x)) - sqrt(w); % Smooth Saturation

%% Simulation: Nominal Seeker vs Perfect Seeker

for i = 1:2
    
    if i == 1
        % Nominal Seekers forward velocity
        kt = @(x5,t) 1;
%         kt = @(x5,t) sqrt(w);
    else  
        % Perfect Seeker  forward velocity
        
        eps = 0.001;
        c = 1000;  % great results for x50 = -2;
        c = 50000; % great results for x50 = -1;
       kt = @(x5,t) (2/(2*eps + pi))*(atan(c*x5.^4) + eps);

    end


fp = @(t,x)     [ sqrt(w) *kt(x(5),t)  * cos(x(3));...
                  sqrt(w) *kt(x(5),t)  * sin(x(3));...
                  (w -   k/mu * (y(x(1),x(2),t) - x(4)));
                   1/mu *(y(x(1),x(2),t) - x(4));
                   wl*( 1/mu*(y(x(1),x(2),t) - x(4)) - x(5) )];
                             
                      
                              

tspan = [0,30]; 


x05 = -2; % great results for  c = 1000
x05 = -1; % great results for c = 50000
x0 = [-2;2;0;y(-2,2,0);x05];
sol = ode15s(fp, tspan, x0, opts);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);
x5 = sol.y(5,:);
zdot =  1/mu *(y(x1,x2,t) - x4);


%% Plots 

%% Figure 1 represents the trajectories of both Seekers (x1 vs x2 plot)
figure(1)
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(x1,x2,'LineWidth',i);
grid on;
if i == 2
plot(0,1,'x','MarkerSize',10,'LineWidth',2,'color',[0,0,0])
end
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
legend('Nominal seeker','Perfect seeker','Source $x^* = [0,1]^\top$','Interpreter','latex');
axis equal;
hold off;

%% Figure 2 represents the trajectoris of both Seekers vs time (x1 vs t plot)

% figure(2)
% set(gca,'TickLabelInterpreter', 'latex')
% hold on;
% plot(t,x1,'LineWidth',2);
% plot(t,x2,'LineWidth',2);
% yline(0,'-.','LineWidth',1.5)
% yline(1,'-.','LineWidth',1.5)
% grid on;
% axis equal;
% xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
% ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
% % legend('Nominal seeker','Perfect seeker','Interpreter','latex');
% hold off;



%% Figure 2 represents the forward velocity

u1 = sqrt(w)*kt(x5,t);

if i == 2
figure(3);
subplot(1,3,1)
set(gca,'TickLabelInterpreter', 'latex')
plot(t,u1,'LineWidth',2);
yline(sqrt(w),'-.','LineWidth',2)
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$u_1(t) = \sqrt{\omega} \alpha(\eta(t))$','Interpreter','latex', 'Fontsize',fs)
%
subplot(1,3,2)
set(gca,'TickLabelInterpreter', 'latex')
plot(t,x5,'LineWidth',1);
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$\eta(t)$','Interpreter','latex', 'Fontsize',fs)

subplot(1,3,3);
tt = linspace(-1,0.5);
set(gca,'TickLabelInterpreter', 'latex')
plot(tt,sqrt(w)*kt(tt,0),'LineWidth',2);
yline(sqrt(w),'-.','LineWidth',1.5);
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
% ylabel('$\frac{1}{\mu}(y-z)$','Interpreter','latex', 'Fontsize',fs)
end
%% Figure 3 represents eta





%% Figure 4 represent the field F(x1,x2)
% 
% figure(4);
% set(gca,'TickLabelInterpreter', 'latex')
% hold on;
% plot(t,y(x1,x2,t),'LineWidth',i+1);
% yline(0, '-.','LineWidth',1)
% grid on;
% axis equal;
% ylabel( '$F(x) = -\frac{1}{2}(x_1^2 + x_2^2)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% % legend('nominal seeker','perfect seeker');
% set(gca,'TickLabelInterpreter', 'latex')
% ylim([-5,1])


end


%% Distance between end point and source
 
 dist = norm([0,1] - [x1(end),x2(end)])




==> newton-ss-matlab-code/PSS_filter_static_source_null_IC.m <==
%% A Simulation of the Perfect Source Seeker

clc;
clear;
scalesize = 0.6;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')


% s = @(t) (1 + tanh(5*cos(t./20))).*(t<40) + (t>=40).*0;
% s = @(t) (1 + tanh(5*cos((t-25)./80)));
% y = @(x, y,t)  - 1/2 * ((x  + s(t) ).^2 + (y ).^2);

%% Parameter Initialization

Tsim = 200;

s  = @(t)  5*1/2 * (2/pi * atan(5*(t-100)) + 1);

y = @(x,y,t)  - 1/2 * (x.^2 + (y-s(t)).^2); % static map

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

mu = 0.001;
w = 10;
k = 1.2;
wl = 0.2; 

%% Saturation Functions, (if needed)
S = sqrt(w); % Saturation Level 
sat = @(x) min(S, max(-S, x)); % Non-smooth Saturation
% sat = @(x) sqrt(w)*2./(1 + exp(-2.*x)) - sqrt(w); % Smooth Saturation

%% Simulation: Nominal Seeker vs Perfect Seeker
xx = linspace(-5,5,500);
for i = 1:2
    
    if i == 1
       % Nominal Seekers forward velocity
        kt = @(x5,t) 1;
       % kt = @(x5,t) sqrt(w);
        K1 = 1;
        K2 = 1;
    else  
% Perfect Seeker  forward velocity
        
       eps = 0.05;
       c = 1;
       kt = @(x5,t) sqrt(eps + c*x5.^4);
       K1 = 10;
       K2 = 1;
    end

u1 = @(x5,t)  sat( sqrt(w).*kt(K2*x5,t) );

fp = @(t,x)     [ u1(x(5),t)  * cos(x(3));...
                  u1(x(5),t)  * sin(x(3));...
                  (w -   k/mu * (y(x(1),x(2),t) - x(4)));
                   1/mu *(y(x(1),x(2),t) - x(4));
                   wl*( K1/mu * (y(x(1),x(2),t) - x(4))   - x(5)  )];
                             
%                     
                              

tspan = [0,Tsim]; 


x05 = 0; 

x0 = [-2;-2;0;y(-2,-2,0);x05];
% 
% sol = ode45(fp, tspan, x0, opts);

sol = ode45(fp, tspan, x0);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);
x5 = sol.y(5,:);
zdot =  K1/mu *(y(x1,x2,t) - x4);


%% Plots 

%% Figure 1 represents the trajectories of both Seekers (x1 vs x2 plot)
f = figure(1);
subplot(2,3,1)
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(x1,x2,'LineWidth',i);
grid on;
if i == 2
plot(0,0,'x','MarkerSize',5,'LineWidth',1,'color',[0,0,0])
end
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
% legend('Nominal seeker','Perfect seeker','Source $x^* = [s(t), s(t)]^\top$','Interpreter','latex');
% title('s(t) = ', func2str(s),'FontSize',12);
% axis equal;
% hold off;

%% Figure 2 represents the trajectoris of both Seekers vs time (x1 vs t plot)


% figure(2)
subplot(2,3,2);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x1,'LineWidth',i);
if i == 2
% plot(t,s(t),'-.','LineWidth',1.5,'color',[0,0,0],'HandleVisibility','off')
yline(0,'-.','LineWidth',1.5,'color',[0,0,0],'HandleVisibility','off')
end
set(gca,'TickLabelInterpreter', 'latex')
grid on;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$x_1(t)$','Interpreter','latex', 'Fontsize',fs)
% legend('Nominal seeker','Perfect seeker','Interpreter','latex');
set(gca,'TickLabelInterpreter', 'latex')
hold off;

% figure(3);
subplot(2,3,3);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x2,'LineWidth',i);
if i == 2
yline(0,'-.','LineWidth',1.5,'color',[0,0,0],'HandleVisibility','off')
end
set(gca,'TickLabelInterpreter', 'latex')
grid on;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$x_2(t)$','Interpreter','latex', 'Fontsize',fs)
% legend('Nominal seeker','Perfect seeker','Interpreter','latex');
set(gca,'TickLabelInterpreter', 'latex')
hold off;

%% Figure 2 represents the forward velocity
% 

u1 = u1(x5,t);

if i == 2
% figure(3)
subplot(2,3,4);
set(gca,'TickLabelInterpreter', 'latex')
plot(t,u1,'LineWidth',2);
yline(sqrt(w),'-.','LineWidth',2)
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$u_1(t) = \sqrt{\omega} \alpha(\eta(t))$','Interpreter','latex', 'Fontsize',fs)
set(gca,'TickLabelInterpreter', 'latex')
%
subplot(2,3,5);
set(gca,'TickLabelInterpreter', 'latex')
plot(t,K2*x5,'LineWidth',2);
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$\eta(t)$','Interpreter','latex', 'Fontsize',fs)
set(gca,'TickLabelInterpreter', 'latex')
subplot(2,3,6)
set(gca,'TickLabelInterpreter', 'latex')
plot(t,zdot,'LineWidth',2);
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$\frac{1}{\mu}(y-z)$','Interpreter','latex', 'Fontsize',fs)
set(gca,'TickLabelInterpreter', 'latex')
end
%% Figure 5 represents the error between the source and the trajectory of the seeker


% figure(5);    
% err = vecnorm([s(t);s(t)] - [x1;x2]);
% hold on;
% plot(t,err)
% grid on
% xlabel( '$t$','Interpreter','latex','FontSize', fs)
% ylabel('$||x - x^*||$','Interpreter','latex', 'Fontsize',fs)
% legend('Nominal Seeker', 'Perfect Seeker', 'Interpreter','latex')
% hold off;

%% Figure represent the field F(x1,x2)
% 
% figure(4);
% set(gca,'TickLabelInterpreter', 'latex')
% hold on;
% plot(t,y(x1,x2,t),'LineWidth',i+1);
% yline(0, '-.','LineWidth',1)
% grid on;
% axis equal;
% ylabel( '$F(x) = -\frac{1}{2}(x_1^2 + x_2^2)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% % legend('nominal seeker','perfect seeker');
% set(gca,'TickLabelInterpreter', 'latex')
% ylim([-5,1])


end
f.WindowState = 'maximized';

%% Distance between end point and source
 
% dist = norm([0,1] - [x1(end),x2(end)])




==> newton-ss-matlab-code/PSS_filter_static_source_pos_IC.m <==
%% A Simulation of the Perfect Source Seeker

clc;
clear;
scalesize = 0.6;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')




%% Parameter Initialization
Tsim = 15;
s = [0,0];
y = @(x,y,t)  - 1/2 * ((x-s(1)).^2 + (y-s(2)).^2); % static map

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

mu = 0.0001;
w = 10;
k = 2.5;
wl = 0.4; 

S = sqrt(w); % Saturation Level 
% sat = @(x) min(S, max(-S, x)); % Nonsmooth Saturation
sat = @(x) sqrt(w)*2/(1 + exp(-2*x)) - sqrt(w); % Smooth Saturation

%% Simulation: Nominal Seeker vs Perfect Seeker
dist = zeros(1,2);
for i = 1:2
    
    if i == 1
        % Nominal Seekers forward velocity
        kt = @(x5,t) 1;
%         kt = @(x5,t) sqrt(w);
    else  
        % Perfect Seeker  forward velocity
        
        eps = 0.001;
        c = 5;  
       kt = @(x5,t) (2/(2*eps + pi))*(atan(c*x5.^2) + eps);
%      kt = @(x5,t)  sqrt(eps + x5.^2);
        
%         kt = @(x5,t) 1/(1 + eps) * (1 + eps - exp(-c*x5.^2));
%         kt = @(x5,t)  (eps + x5.^2).^(1/4);
%         u1 = sat(kt(x5,t));
    end


fp = @(t,x)     [ sqrt(w) * kt(x(5),t)  * cos(x(3));...
                  sqrt(w) * kt(x(5),t)  * sin(x(3));...
                  (w -   k/mu * (y(x(1),x(2),t) - x(4)));
                   1/mu *(y(x(1),x(2),t) - x(4));
                   wl*( 1/mu*(y(x(1),x(2),t) - x(4)) - x(5) )];
                             
                      
                              

tspan = [0,Tsim]; 

x05 = 4; % Good results
% x05 = -1;
x0 = [-2;-2;0;y(-2,-2,0);x05];
sol = ode15s(fp, tspan, x0, opts);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);
x5 = sol.y(5,:);
zdot =  1/mu *(y(x1,x2,t) - x4);


%% Plots 

%% Figure 1 represents the trajectories of both Seekers (x1 vs x2 plot)
ss = string(s);

source_legend = strcat('Source',' $','x^* = [', ss(1),', ',ss(2),']^\top$');
figure(1)
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(x1,x2,'LineWidth',i);
grid on;
if i == 2
plot(s(1),s(2),'x','MarkerSize',10,'LineWidth',2,'color',[0,0,0])
end
xlabel( '$x_1$','Interpreter','latex','FontSize', fs)
ylabel('$x_2$','Interpreter','latex', 'Fontsize',fs)
legend('Nominal seeker','Perfect seeker',source_legend,'Interpreter','latex');
axis equal;
hold off;

%% Figure 2 represents the trajectoris of both Seekers vs time (x1 vs t plot)

figure(2)
subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x1,'LineWidth',i);
if i == 2
yline(s(1),'-.','LineWidth',1.2,'HandleVisibility','off')
end
grid on;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$x_1(t)$','Interpreter','latex', 'Fontsize',fs)
legend('Nominal seeker','Perfect seeker','Interpreter','latex');
hold off;

subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x2,'LineWidth',i);
if i == 2
yline(s(2),'-.','LineWidth',1.2,'HandleVisibility','off')
end
grid on;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$x_2(t)$','Interpreter','latex', 'Fontsize',fs)
legend('Nominal seeker','Perfect seeker','Interpreter','latex');
hold off;



%% Figure 2 represents the forward velocity
% 
u1 = sqrt(w)*kt(x5,t);

if i == 2
set(gca,'TickLabelInterpreter', 'latex')
figure(3);
set(gca,'TickLabelInterpreter', 'latex')
subplot(1,2,1)
set(gca,'TickLabelInterpreter', 'latex')
plot(t,u1,'LineWidth',2);
yline(sqrt(w),'-.','LineWidth',2)
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$u_1(t) = \sqrt{\omega} \alpha(\eta(t))$','Interpreter','latex', 'Fontsize',fs)

set(gca,'TickLabelInterpreter', 'latex')
subplot(1,2,2)
set(gca,'TickLabelInterpreter', 'latex')
plot(t,x5,'LineWidth',2);
set(gca,'TickLabelInterpreter', 'latex')
grid on;
% axis equal;
xlabel( '$t$','Interpreter','latex','FontSize', fs)
ylabel('$\eta(t)$','Interpreter','latex', 'Fontsize',fs)
set(gca,'TickLabelInterpreter', 'latex')
end
%% Figure 3 represents eta





%% Figure 4 represent the field F(x1,x2)
% 
% figure(4);
% set(gca,'TickLabelInterpreter', 'latex')
% hold on;
% plot(t,y(x1,x2,t),'LineWidth',i+1);
% yline(0, '-.','LineWidth',1)
% grid on;
% axis equal;
% ylabel( '$F(x) = -\frac{1}{2}(x_1^2 + x_2^2)$','Interpreter','latex','FontSize', fs)
% xlabel('$t$','Interpreter','latex', 'Fontsize',fs)
% % legend('nominal seeker','perfect seeker');
% set(gca,'TickLabelInterpreter', 'latex')
% ylim([-5,1])

dist(i) = norm(s - [x1(end),x2(end)]);

end

%% Distance between end point and source

dist
 



==> newton-ss-matlab-code/Perfect_Newton_Source_Seeking/Perfect_Newton_TwoDim_ForwardVel_SS.m <==
%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms x y z_e d z z_h z_l mu w_l F(x,y) F_star h k w w0 t p w_d w_z p0 p1 p2 p3 p4 p5 c1 c2 ga ga2 q q_hess x_star y_star;


assume([x y d z F(x,y) h k w w0 t p w_d w_z p1 p2 p3 p4 c1 c2 ga ga2 q q_hess],'real')
% h = 1/w;

F(x,y) = F_star -1/2 * q_hess*((x-x_star)^2 + (y-y_star)^2);



p2 = 0.51;  % p2 > 0.5

p1 = 1-p2;

p3 = 2 - 2*p2;




c1 = 2;
% q = w^(0.15);
b0 = [0;0;-z_e * h  + F(x,y); w_d*(d - d^2 * z);-w_z *z; w_l *( -z_e * h  + F(x,y) - z_l)];

% ga = w^(-1/2);

% q = sqrt(w);
% ga2 = w;
% ga = k*w^(1/2);

% q = w^(0.15);
% w0 = (1/w)^(p4);

theta = w0 * t;

b1 =    sqrt(z_l) * d * (-z_e * h  + F(x,y)) *  [cos(theta);...
                                     sin(theta);...
                                     zeros(4,1)];

b2 =      sqrt(z_l) *  q * [cos(theta);...
              sin(theta);...
               zeros(4,1)];
                        
                     
                        
                        
  
% b2 = [1;1;0;0];

b3 = [ 0;...
       0;...
       0;...
       0;...
      8 * k^2 * 1/q^2 *  w_z * (-z_e * h  + F(x,y));
      0];
    
% b4 = [ 0;...
%        0;...
%        0;...
%        -c1 * w_z *  1/ga  * sin(h* F(x, y)) ];

% p = 1;


% p1 = 1.5;
u1 = w^p1 * sin(k * w * t);
u2 = w^p2 * cos(k * w * t);


% p1 = 1/2;
% p1 = 1/2;
% p2 = 2  - 2*p1;

u3 = w^p3 * cos(2 * k * w *t) ;
% u4 = w^p2 * sin(2*k*w*t);
% u4 = w^(2-2*p) * sin(  k * w * t);



%% 
B = [b1,b2,b3];

U = [u1,u2,u3];

var = [x,y,z_e,d,z,z_l];


% [LBS,LBSlim] = secondOrdLBS(B,U,var)

[LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBracketSys = b0 + LBSlim
% 
% aa = sum(B(1,:).*U); 
% bb = sum(B(2,:).*U);
% cc = sum(B(3,:).*U);
% 
% dd = sum(B(4,:).*U);
% ee = sum(B(5,:).*U);
% 
% 
% gg = [aa;bb;cc;dd;ee];
% 
% NominalSys = b0 + simplify(gg);
% 
% %% 
% aa = LBS(1);
% bb = LBS(2); 
% AA = children(expand(aa));
% GG = children(expand(bb));
% 
% for i = 1:length(AA)
% 
% BB(i,:) = AA(i);
% 
% end
% 
% for i = 1:length(GG)
% 
% CC(i,:) = GG(i);
% 
% end
% 
%     
% % BB
% % CC
% %     
% cc = LBS(5);
% 
% GD = children(expand(cc));
% for i = 1:length(GD)
% 
% DD(i,:) =  GD(i);
% end

% DD
%    
% sum( limit(DD,w,inf))
 
 

==> newton-ss-matlab-code/Perfect_Newton_Source_Seeking/Sim_Perfect_Newton_ForwardVelTuning.m <==
%% Simulation
% NominalSys = q*w^(7/10)*cos(k*t*w)*cos(t*w0) + d*w^(3/10)*sin(k*t*w)*cos(t*w0)*(F(x, y) - h*z_e)
%              q*w^(7/10)*cos(k*t*w)*sin(t*w0) + d*w^(3/10)*sin(k*t*w)*sin(t*w0)*(F(x, y) - h*z_e)
%                                                                                 F(x, y) - h*z_e
%                                                                                w_d*(- z*d^2 + d)
%                                             (8*k^2*w^(3/5)*w_z*cos(2*k*t*w)*F(x, y))/q^2 - w_z*z


clc;
clear;
scalesize = 0.75;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')

%% Parameters
p2 = 0.51;  % p2 > 0.5

p1 = 1-p2;

p3 = 2 - 2*p2;

w = 80;
w0 = 4;
q = 1;
c = 1;
k = 1;
h = 1;
w_d = 1;
w_z = 3;
w_l = 0.4;
mu = 0.001;
q_hess = 1/10;
x_star = 1;
y_star = -1;
F_star = 1;
F = @(x,y) F_star - 1/2 * q_hess * ((x-x_star).^2 + (y-y_star).^2); 

%% System
for i = 1:2
    
if i == 1

f = @(t,x) [ q*w^(p2)*cos(k*t*w)*cos(t*w0) + c*w^(p1)*sin(k*t*w)*cos(t*w0)*(F(x(1),x(2)) - h*x(3));...
             q*w^(p2)*cos(k*t*w)*sin(t*w0) + c*w^(p1)*sin(k*t*w)*sin(t*w0)*(F(x(1),x(2)) - h*x(3));...
                                                                                F(x(1),x(2)) - h*x(3) ];
                                        
x0 = [4;-4;0];    

end
if i == 2    
f = @(t,x) [ q*w^(p2)*cos(k*t*w)*cos(t*w0) +  c*x(4)*w^(p1)*sin(k*t*w)*cos(t*w0)*(F(x(1),x(2)) - h*x(3));...
             q*w^(p2)*cos(k*t*w)*sin(t*w0) +  c*x(4)*w^(p1)*sin(k*t*w)*sin(t*w0)*(F(x(1),x(2)) - h*x(3));...
                                                                                  F(x(1),x(2)) - h*x(3);...
                                                                             w_d*(x(4) - x(5)*x(4).^2 );...
                                -w_z* (x(5)  -   8*k^2*w^(p3)*cos(2*k*t*w)*(F(x(1),x(2)) - h*x(3))/q^2 );...
                                                                 w_l * ( F(x(1),x(2)) - h*x(3) - x(6) )];
                                        
x0 = [4;-4;0;2;0.4;10];                                        
end                                        
Tsim = 30;





tspan = [0,Tsim]; 

 
sol = ode45(f, tspan, x0);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = zeros(size(x1));
x5 = x4;
if i == 2
x4 = sol.y(4,:);
x5 = sol.y(5,:);
x6 = sol.y(6,:);
end
% x4 = sol.y(4,:);


%% Plots
figure(1);

subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(x1,x2,'LineWidth',2);
% plot(t,x_star + 0.*t,'-.','LineWidth',2);
xlabel('$x_1$','Interpreter','latex')
ylabel('$x_2$','Interpreter','latex')
axis tight;
grid on;
if i == 2
plot(x_star,y_star,'x','LineWidth',2,'MarkerSize',8)
legend('Nominal Seeker','Newton Seeker','Source', 'Interpreter','latex');
end

subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,F(x1,x2),'LineWidth',2);
% 
xlabel('$t$','Interpreter','latex')
ylabel('$F(x)$','Interpreter','latex')
% axis equal;
grid on;

legend('Nominal Seeker','Newton Seeker','Source', 'Interpreter','latex');
if i == 2
plot(t,F_star + 0.*t,'-.','LineWidth',2);
end


if i == 2
figure(2);
set(gca,'TickLabelInterpreter', 'latex')
subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x4,'LineWidth',2);
plot(t,1/q_hess + 0.*t,'-.','LineWidth',2);
xlabel('$t$','Interpreter','latex')
ylabel('$d$','Interpreter','latex')
grid on;
subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x5,'LineWidth',2);
plot(t,q_hess + 0.*t,'-.','LineWidth',2);
ylabel('$z$','Interpreter','latex')
xlabel('$t$','Interpreter','latex')
grid on;
end

figure(3);
subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x1,'LineWidth',2);
% plot(t,x_star + 0.*t,'-.','LineWidth',2);
xlabel('$t$','Interpreter','latex')
ylabel('$x_1$','Interpreter','latex')
grid on;
legend('Nominal Seeker','Newton Seeker', 'Interpreter','latex');

if i == 2
plot(t, x_star + 0.*t,'-.','LineWidth',2);
end

subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x2,'LineWidth',2);
% 
xlabel('$t$','Interpreter','latex')
ylabel('$x_2$','Interpreter','latex')
grid on;

legend('Nominal Seeker','Newton Seeker', 'Interpreter','latex');


if i == 2
plot(t, y_star + 0.*t,'-.','LineWidth',2);
end

end

                                                                              

==> newton-ss-matlab-code/Perfect_Newton_Source_Seeking/gamma_ij.m <==
function out2 = gamma_ij(ui,uj,k)
syms w p s t;

assume(w,'positive')

assume(t,'positive')


% k = 1/w^(1/2);
T = 2*pi/(w*k);

% T = T/2;

uj = subs(uj,t,s);
ui = subs(ui,t,p);

out1 = int(ui,p,0,s);

out2 = 1/T * int(uj*out1,s,0,T);

end


==> newton-ss-matlab-code/Perfect_Newton_Source_Seeking/gamma_ijm.m <==

function out3 = gamma_ijm(ui,uj,um,k)
syms w p s t tau;

assume(w,'positive')

assume(t,'positive')

% k = 1/w^(1/2);
T = 2*pi/(w*k);

% T = T/2;
ujs = subs(uj,t,s);
uip = subs(ui,t,p);

uis = subs(ui,t,s);
ujp = subs(uj,t,p);

umtau = subs(um,t,tau);


o1 = int(ujs * uip - uis * ujp,p,0,s);

o2 = int(o1,s,0,tau);

out3 = 1/(3*T) * int(umtau*o2, tau, 0, T);
end

==> newton-ss-matlab-code/Perfect_Newton_Source_Seeking/lie_brackets.m <==
function out = lie_brackets(f,g,var)



out = jacobian(g,var) * f - jacobian(f, var) * g;

end


==> newton-ss-matlab-code/Perfect_Newton_Source_Seeking/secondOrdLBS.m <==
function [LBS,LBSlim,LBS_first_order] = secondOrdLBS(B, U, var,k)
%SECONDORDLBS Calculates the second order Lie Bracket Average of a input
%affine system with periodic inputs
%   B - matrix of vector fields
%   U - vector of inputs
%   p - syms variables of the LBS

syms w t;

assume(w,'positive')

assume(t,'positive')

m = size(U,2);
n = size(B,1);

L_BiBj = zeros(n,nchoosek(m,2));

Gamma_ij = zeros(1,nchoosek(m,2));

L_BiBjGamma_ij = zeros(n,1);

for i = 1:(m-1)
    for j = (i+1):m
        
        
%       L_BiBj(:,ic)  =   lie_brackets(B(:,i),B(:,j)) * gamma_ij(U(i),U(j));
        
        L_BiBjGamma_ij = L_BiBjGamma_ij + lie_brackets(B(:,i),B(:,j),var) * gamma_ij(U(i),U(j),k);
       
    end
end

L_BiBjGamma_ij = simplify(L_BiBjGamma_ij);


LBS_first_order = limit(L_BiBjGamma_ij,w,inf);
%% Second Order Lie Brackets

m = size(U,2);
n = size(B,1);

L_BiBjBmGamma_ijm = zeros(n,1); 

count = 1;
for i = 1:(m-1)
    for j = (i+1):m
        for z = 1:m
            
            
            
  L_BiBjBmGamma_ijm = L_BiBjBmGamma_ijm + lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z),k);
            
% xx  = limit(lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z)),w,inf);
% % %    xx  = lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z));
% % %            
%        if  sum(xx) ~= 0
%            yy(count,:) = [i,j,z];
%            X(:,count) =  xx;
%            count = count + 1;
%        end
        
       end
    end
end

%% 
% a = X(4,1);
% 
% b = X(4,2);

%  an = a - b;

%% 
LieBracketSystem = L_BiBjGamma_ij + L_BiBjBmGamma_ijm;



LBS= simplify(LieBracketSystem);



LBSlim = limit(LBS,w,inf);

end



==> newton-ss-matlab-code/Polar_Forward_Velocity_Tuning_SS.m <==
%% Unicycle Source Seeking via Forward Velocity Tuning - Calculations
%% Dynamics
clc;
clear;

syms w t a c Fm r y h;

w0 = w/4;

J =  Fm - 0.5 * h*r^2; 



v = c * J *sin(w*t) + a * w * cos(w * t);



syms tau gamma;

rdot = gamma * v * cos( w0*t - y);

ydot = gamma * v * sin(w0*t - y )/r;

rdot = expand(rdot);

ydot = expand(ydot);


% r_bar = r - a*sin(w*t)*cos(w0*t);
% y_bar = y - a * sin(w*t) * sin(w0*t);


J = subs(J,r,r + a*sin(w*t)*cos(w0*t));

rdot = subs(rdot,r,r + a*sin(w*t)*cos(w0*t));

ydot = subs(ydot,r,r + a*sin(w*t)*cos(w0*t));

% ydot = subs(ydot,y,y + a*sin(w*t)*sin(w0*t));

r_bar_dot = rdot - diff(a*sin(w*t)*cos(w0*t),t);

y_bar_dot = ydot;


% xdot = expand(xdot)
% xdotavg = 1/(2*pi) * int(xdot,tau,0,2*pi)

 syms tau;
 
 r_bar_dot = 1/w * subs(r_bar_dot,w*t,tau);
 
 y_bar_dot = 1/w * subs(y_bar_dot,w*t,tau);
 
 r_bar_dot = subs(r_bar_dot,tau,4*tau);
 
 y_bar_dot =  subs(y_bar_dot,tau,4*tau);

%%
r_bar_dot = expand(r_bar_dot);
R = children(r_bar_dot);

assume(R,'real')
rdotavg = 0;
for i = 1:length(R)
%   disp(['i is: ', num2str(i)])
 rdotavg = rdotavg +  vpa(1/(2*pi) * int(R(i),tau,0,2*pi),2);
end

rdotavg


%%
% y_bar_dot = expand(y_bar_dot);
% Y = children(y_bar_dot);
% 
% assume(Y,'real')
% ydotavg = 0;
% for i = 1:length(Y)
% %   disp(['i is: ', num2str(i)])
%  ydotavg =  ydotavg + vpa(1/(2*pi) * int(Y(i),tau,0,2*pi),2);
% end
% 
% ydotavg



%%
syms wr;
J = subs(J,w*t,tau);
J = subs(J,tau,4*tau);
%%
Ny = wr/w*(gamma -  gamma^2 * 16/a^2 * cos(2*tau)* J);


Ny = expand(Ny);


Z = children(Ny);


% ydotavg = zeros(length(Y),1);
gammadotavg = 0;
for i = 1:length(Z)
%   disp(['i is: ', num2str(i)])
 gammadotavg = gammadotavg + vpa(1/(2*pi) * int(Z(i),tau,0,2*pi),2);
end

gammadotavg



==> newton-ss-matlab-code/Polar_NewtonSS_LBS_calculation.m <==
clear;
clc;

syms k r y d z F(r) w t w_z w_d h p ga q;

assume(k,'positive')

assume(w,'positive')


% h = 1/w;
% k = 1/sqrt(w);

b0 = [0;0;w_d * (d -  d^2 * z);0];



% syms theta; 
% 
% b11 = cos(theta - y);
% b11 = expand(b11);
% b12 = 1/r * sin(theta - y);
% b12 = expand(b12);
% 
% b11 = subs(b11,theta, k*w*t - h*F(r));
% b12 = subs(b12,theta, k*w*t - h*F(r));
% 
% b11 = expand(b11);
% b12 = expand(b12);


% b1 = ga * [cos(y)*cos(h*F(r)) - sin(y)*sin(h*F(r));...
%      - 1/r  * ( cos(h*F(r))*sin(y) + cos(y)*sin(h*F(r)) );...
%       0;...
%       0];
% 
% b2 = ga *  [cos(y)*sin(h*F(r)) + cos(h*F(r))*sin(y);...
%      1/r * ( cos(y)*cos(h*F(r)) - sin(y)*sin(h*F(r)) );...
%      0;
%      0];

 syms w0;
 
 theta = w0 *t;
 b1 =   d* F(r)*[cos(y + w0 * t);...
            sin(y + w0*t)/r;...
                       0;...
                       0];
                   
 b2 =   q*[cos(y + w0 * t);...
            sin(y + w0*t)/r;...
                       0;...
                       0];               
 
b1 = simplify(b1);
b2 = simplify(b2);


b3 = [0; 0; 0;  8 * k^2 * 1/q^2 * w_z  * F(r) ];



%% 
p1 = 0.3;
p2 = 0.7;
p3 = 0.6;

% clear u1 u2 u3;

u1 = w^p1 *  sin(k *w * t);

u2 = w^p2 *  cos( k * w * t);

u3 = w^p3*  cos(  2 *  k * w * t)  ;


U = [u1,u2,u3];

%% 
B = [b1,b2,b3];

var = [r,y,d,z];

% 
% [LBS,LBSlim] = secondOrdLBS(B,U,var)

[LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBraSys = b0 + LBSlim


==> newton-ss-matlab-code/SS_polar_coordinates.m <==
clc;
clear;
scalesize = 0.6;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')


%% Parameter Initialization

Tsim = 6;

F = @(r) -1/2  * r.^2;

k = 1.5;
w = 20;

x0 = [4,-1];

tspan = [0, Tsim];
opts = odeset('RelTol',1e-6,'AbsTol',1e-9);

g = @(t,x) sqrt(w) * [cos(w*t - k*F(x(1)) - x(2));... 
                       1/x(1) .* sin(w*t - k*F(x(1)) - x(2)) ];

sol = ode45(g, tspan, x0);

t = sol.x;

r = sol.y(1,:);
gamma = sol.y(2,:);
%% Plots

figure(1);
hold on;
plot(t,r,'LineWidth',2)
plot(t,gamma,'LineWidth',2)
axis tight;
grid on;
legend('\rho(t)','\gamma(t)')
hold off;

% figure(2);
% plot(r.*cos(gamma), r.*sin(gamma),'LineWidth',2)

==> newton-ss-matlab-code/Sim_ForwAndAng_Vel_Tuning_SS.m <==
%% Unicycle Source Seeking via Forward Velocity Tuning - Simulations

clc;
clear;
scalesize = 0.6;
latex_fs = 8;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')

h = 1;

J = @(x,y)    -  h * (x.^2 + y.^2) ;

% opts = odeset('RelTol',1e-6,'AbsTol',1e-9);


%% Parameters
w = 10; 

w0 = 30;

a = 2;
c = 2;

w_z = 0.05;
h1 = 1;

Tsim = 40;


u1 = @(t,x,y,z) c * cos(J(x,y)-z*h1) *cos(w*t) + a * sin(J(x,y)-z*h1) * sin(w*t);
x01 = -2;
y0 =  -2;

k = 0.5;
mu = 0.001;

g = @(t,x) [ sqrt(w0) *  u1(t,x(1),x(2),x(3))    * cos(x(4));...
             sqrt(w0) *  u1(t,x(1),x(2),x(3))    * sin(x(4));...
             -x(3)*h1 + J(x(1),x(2));...
             w0 - k/mu * (J(x(1),x(2)) - x(5));...
             1/mu * ( J(x(1),x(2)) - x(5) )];
        
x0 = [x01;y0;0;0;0];
 
    
% if i == 2    
% g = @(t,x) [ u1(t,x(1),x(2),x(3))  * x(4)  * cos(w0 * t);...
%              u1(t,x(1),x(2),x(3))  * x(4)  * sin(w0 * t);...
%              -x(3)*h1 + J(x(1),x(2));...
%               w_z .* ( x(4) - x(4).^2 * 4/a^2 *  (-x(3)*h1 + J(x(1),x(2)))  .* cos(2 * w * t))];


% x0 = [x01;y0;0;1.1];

tspan = [0,Tsim]; 

 
sol = ode45(g, tspan, x0);
%%
t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);

% x4 = sol.y(4,:);

% x3 = sol.y(3,:);         


%% Plots
figure(1);

% subplot(1,3,1);
hold on;
plot(x1,x2,'LineWidth',2);
xlabel('x_1')
ylabel('x_2')
axis equal;
% legend('i = 1','i = 2')
grid on;


% subplot(1,3,2);
% hold on;
% if i == 2
% plot(t,x4);
% plot(t,1/h + 0.*t,'-.');
% end
% ylabel('1/h')
% xlabel('t')
% grid on;
% 
% subplot(1,3,3);
% hold on;
% plot(t,J(x1,x2),'LineWidth',2)
% % plot(t,0.*t + 1/h,'-.');
% % yline(1/h,'-.','LineWidth',1.2)
% % yline(0,'-.','LineWidth',1)
% xlabel('t')
% ylabel('J(x_1,x_2)')
% legend('i = 1','i = 2')
% grid on;

% end


==> newton-ss-matlab-code/Sim_Forward_Vel_Tuning_SS.m <==
%% Unicycle Source Seeking via Forward Velocity Tuning - Simulations

clc;
clear;
scalesize = 0.6;
latex_fs = 8;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')

h = 1;

J = @(x,y)    -  h * (x.^2 + y.^2) ;

% opts = odeset('RelTol',1e-6,'AbsTol',1e-9);


%% Parameters
w = 10; 

w0 = w/4;

a = 0.1;
c = 1;

w_z = 0.01;
h1 = 1;

Tsim = 150;


u1 = @(t,x,y,z) c * (J(x,y)-z*h1) *sin(w*t) + a * w * cos(w*t);
x01 = -1;
y0 = -1;

for i = 1:2
if i == 1    

g = @(t,x) [ u1(t,x(1),x(2),x(3))    * cos(w0 * t);...
             u1(t,x(1),x(2),x(3))    * sin(w0 * t);...
             -x(3)*h1 + J(x(1),x(2))];

        
x0 = [x01;y0;0];
end    
    
if i == 2    
g = @(t,x) [ u1(t,x(1),x(2),x(3))  * x(4)  * cos(w0 * t);...
             u1(t,x(1),x(2),x(3))  * x(4)  * sin(w0 * t);...
             -x(3)*h1 + J(x(1),x(2));...
              w_z .* ( x(4) - x(4).^2 * 4/a^2 *  (-x(3)*h1 + J(x(1),x(2)))  .* cos(2 * w * t))];

% ;... 
%             ;...
%             
x0 = [x01;y0;0;1.1];

end

tspan = [0,Tsim]; 

 
sol = ode45(g, tspan, x0);
%%
t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
if i == 2
x4 = sol.y(4,:);
end
% x3 = sol.y(3,:);         


%% Plots
figure(1);

subplot(1,3,1);
hold on;
plot(x1,x2,'LineWidth',2);
xlabel('x_1')
ylabel('x_2')
legend('i = 1','i = 2')
grid on;


subplot(1,3,2);
hold on;
if i == 2
plot(t,x4);
plot(t,1/h + 0.*t,'-.');
end
ylabel('1/h')
xlabel('t')
grid on;

subplot(1,3,3);
hold on;
plot(t,J(x1,x2),'LineWidth',2)
% plot(t,0.*t + 1/h,'-.');
% yline(1/h,'-.','LineWidth',1.2)
% yline(0,'-.','LineWidth',1)
xlabel('t')
ylabel('J(x_1,x_2)')
legend('i = 1','i = 2')
grid on;

end


==> newton-ss-matlab-code/Sim_Polar_Forward_Vel_Tuning_SS.m <==
%% Unicycle Source Seeking via Forward Velocity Tuning - Simulations

clc;
clear;
scalesize = 0.6;
latex_fs = 8;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')

h = 1/2;

J = @(r)   - 1/2 * h * (r.^2) ;

% opts = odeset('RelTol',1e-6,'AbsTol',1e-9);


%% Parameters
w = 10; 

w0 = w/4;

a = 0.1;
c = 20;

w_z = 0.1;
h1 = 1;

Tsim = 100;


u1 = @(t,r,z) c * (J(r)-z*h1) *sin(w*t) + a * w * cos(w*t);


g = @(t,x) [ u1(t,x(1),x(3))   * x(4) * cos(w0 *t - x(2));...
             u1(t,x(1),x(3))   * x(4) * sin(w0 *t - x(2)) / x(1);...
             -x(3)*h1 + J(x(1));...
             w_z .* ( -x(4)   + x(4).^2 * 8/a^2 * ( -x(3)*h1 + J(x(1)) ) .* cos(2*4 * w*t)  )];

% ;... 
%             
x0 = [2;0.5;0;1.9];



tspan = [0,Tsim]; 

 
sol = ode45(g, tspan, x0);
%%
t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x4 = sol.y(4,:);
% x3 = sol.y(3,:);         


%% Plots
figure(1);

subplot(2,2,1);
hold on
plot(t,x1,'LineWidth',2);
plot(t,0.*t,'-.');
% yline(0,'-.','LineWidth',1.2);
xlabel('t')
ylabel('\rho')
% ylim([-0.2,4]);
grid on; 

subplot(2,2,2);
hold on;
plot(t,x2,'LineWidth',2)
% yline(h,'-.','LineWidth',1.2)
xlabel('t')
ylabel('\gamma')
grid on;

subplot(2,2,3);
hold on;
plot(t,x4);
plot(t,1/h + 0.*t,'-.');
ylabel('1/h')
xlabel('t')
grid on;


subplot(2,2,4);
hold on;
plot(x1.*cos(x2),x1.*sin(x2));
xlabel('x_1')
ylabel('x_2')
grid on;

% subplot(1,3,3);
% hold on;
% plot(t,x3,'LineWidth',2)
% plot(t,0.*t + 1/h,'-.');
% % yline(1/h,'-.','LineWidth',1.2)
% % yline(0,'-.','LineWidth',1)
% xlabel('t')
% ylabel('\beta')
% grid on;


==> newton-ss-matlab-code/Working_Examples/Exp_Sim_TwoDim_Newton_ForwardVelTuning.m <==
%% Simulation
% NominalSys = q*w^(7/10)*cos(k*t*w)*cos(t*w0) + d*w^(3/10)*sin(k*t*w)*cos(t*w0)*(F(x, y) - h*z_e)
%              q*w^(7/10)*cos(k*t*w)*sin(t*w0) + d*w^(3/10)*sin(k*t*w)*sin(t*w0)*(F(x, y) - h*z_e)
%                                                                                 F(x, y) - h*z_e
%                                                                                w_d*(- z*d^2 + d)
%                                             (8*k^2*w^(3/5)*w_z*cos(2*k*t*w)*F(x, y))/q^2 - w_z*z


clc;
clear;
scalesize = 0.75;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')

%% Parameters
p = 0.51;  % p2 > 0.5
% p = 0.51;
p = 1;
p1 = 1-p;

p3 = 2 - 2*p;

w = 50;
w0 = 1;
q = 1;
% c = 1; % Parameter value for the Riccati estimator
c = 0.2;% Parameter value for the exponential estimator
k = 1;
h = 1;
w_d = 0.05;
w_l = 0.5;
w_z = 0.5; % Parameter value for the Riccati estimator
% w_z = 0.45; % Parameter value for the exponential estimator
q_hess = 1/10;
x_star = 1;
y_star = -1;
F_star = 1;
F = @(x,y) F_star - 1/2 * q_hess * ((x-x_star).^2 + (y-y_star).^2); 

Aavg = @(t) [cos(w0*t).^2, cos(w0*t).*sin(w0*t);...
             cos(w0*t).*sin(w0*t), sin(w0*t).^2];
%% System
for i = 1:2
    
if i == 1

f = @(t,x) [ c*w^(p)*cos(k*t*w)*cos(t*w0) + q*w^(1-p)*sin(k*t*w)*cos(t*w0)*(F(x(1),x(2)) - x(3));...
             c*w^(p)*cos(k*t*w)*sin(t*w0) + q*w^(1-p)*sin(k*t*w)*sin(t*w0)*(F(x(1),x(2)) - x(3));...
                                                                        h*(F(x(1),x(2)) - x(3)) ];
                                        
x0 = [4;-4;0];    

end
if i == 2    
%% System that estimates the Hessian and the inverse separately     
% f = @(t,x) [ q*w^(p2)*cos(k*t*w)*cos(t*w0) + c*x(4)*w^(p1)*sin(k*t*w)*cos(t*w0)*(F(x(1),x(2)) - h*x(3));...
%              q*w^(p2)*cos(k*t*w)*sin(t*w0) + c*x(4)*w^(p1)*sin(k*t*w)*sin(t*w0)*(F(x(1),x(2)) - h*x(3));...
%                                                                                  F(x(1),x(2)) - h*x(3);...
%                                                                            w_d*(1 - x(4)*x(5));...
%                            -w_z* (x(5)  -   8*k^2*w^(p3)*cos(2*k*t*w)*(F(x(1),x(2)) - h*x(3))/q^2 ) ];

%% System that estimates the inverse of the Hessian directly
%% Ricatti Estimator
% original version
% f = @(t,x) [ c*w^(p)*cos(k*t*w)*cos(t*w0) + x(4)*w^(1-p)*sin(k*t*w)*cos(t*w0)*(F(x(1),x(2)) - x(3));...
%              c*w^(p)*cos(k*t*w)*sin(t*w0) + x(4)*w^(1-p)*sin(k*t*w)*sin(t*w0)*(F(x(1),x(2)) - x(3));...
%                                                                              h*(F(x(1),x(2)) -  x(3));...
%                       w_z* x(4)*(1  -   x(4) * 8*k^2*w^(2-2*p)*cos(2*k*t*w)*(F(x(1),x(2)) - x(3))/c^2) ];

% low pass hessian
f = @(t,x) [  c*w^(p)*cos(k*t*w)*cos(t*w0) +  x(4)*w^(1-p)*sin(k*t*w)*cos(t*w0)*h*(F(x(1),x(2)) -  x(3));...
              c*w^(p)*cos(k*t*w)*sin(t*w0) +  x(4)*w^(1-p)*sin(k*t*w)*sin(t*w0)*h*(F(x(1),x(2)) -  x(3));...
                                                           h*(F(x(1),x(2)) -  x(3));...
                      w_z * x(4)*(1  -   x(4) * x(5) );...
                      w_l * ( 8*k^2*w^(2-2*p)*cos(2*k*t*w)*(F(x(1),x(2)) -  x(3))/c^2 - x(5))];
                  
 
% low pass d

% f = @(t,x) [  c*w^(p)*cos(k*t*w)*cos(t*w0) +  x(5)*w^(1-p)*sin(k*t*w)*cos(t*w0)*h*(F(x(1),x(2)) -  x(3));...
%               c*w^(p)*cos(k*t*w)*sin(t*w0) +  x(5)*w^(1-p)*sin(k*t*w)*sin(t*w0)*h*(F(x(1),x(2)) -  x(3));...
%                                                            h*(F(x(1),x(2)) -  x(3));...
%               w_z * x(4)*(1  -   x(4) * 8*k^2*w^(2-2*p)*cos(2*k*t*w)*(F(x(1),x(2)) -  x(3))/c^2 );...
%               w_l * (x(4) - x(5))];
     

% f_avg = @(t,x) [-x(4) * c*q_hess/(2*k) * Aavg(t) * [x(1)-x_star;...
%                                                     x(2)-y_star];... 
%                                                     h*(F(x(1),x(2)) - x(3));...
%                                                     w_z * x(4)*(1-q_hess*x(4))];
%                                                 

x0 = [4;-4;0;1;1]; % Low-pass filter
% x0 = [4;-4;0;1]; % Ricatti Estimator
%% Exponential Estimator
% f = @(t,x) [ c*w^(p)*cos(k*t*w)*cos(t*w0) + q*exp(x(4))*w^(1-p)*sin(k*t*w)*cos(t*w0)*(F(x(1),x(2)) - x(3));...
%              c*w^(p)*cos(k*t*w)*sin(t*w0) + q*exp(x(4))*w^(1-p)*sin(k*t*w)*sin(t*w0)*(F(x(1),x(2)) - x(3));...
%                                                                              h*(F(x(1),x(2)) -  x(3));...
%                       w_z* (1  -   exp(x(4)) * 8*k^2*w^(2-2*p)*cos(2*k*t*w)*(F(x(1),x(2)) - x(3))/c^2) ];
%                   
% f_avg = @(t,x) [-exp(x(4)) * c*q_hess/(2*k) * Aavg(t) * [x(1)-x_star;...
%                                                     x(2)-y_star];... 
%                                                     h*(F(x(1),x(2)) - x(3));...
%                                                     w_z *(1-q_hess*exp(x(4)))];                  
%                   

% x0 = [4;-4;0;1];   % Exponential estimator

end                                        
Tsim = 100;
tspan = [0,Tsim]; 

sol = ode45(f, tspan, x0);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x4 = zeros(size(x1));
%% 
if i == 2
x3 = sol.y(3,:);
x4 = sol.y(4,:);
x5 = sol.y(5,:);
% sol_avg = ode45(f_avg,tspan,x0);
% 
% tavg = sol_avg.x;
% x1avg = sol_avg.y(1,:);
% x2avg = sol_avg.y(2,:);
% davg = sol_avg.y(4,:);
end



%% Plots
figure(1);
title('$p = 1$','Interpreter', 'latex')

subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(x1,x2,'LineWidth',2);
% plot(t,x_star + 0.*t,'-.','LineWidth',2);
xlabel('$x_1$','Interpreter','latex')
ylabel('$x_2$','Interpreter','latex')
axis tight;
grid on;
if i == 2
plot(x_star,y_star,'x','LineWidth',2,'MarkerSize',8)
legend('Nominal Seeker','Newton Seeker','Source', 'Interpreter','latex');
end

subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,F(x1,x2),'LineWidth',2);
% 
xlabel('$t$','Interpreter','latex')
ylabel('$F(x)$','Interpreter','latex')
% axis equal;
grid on;

legend('Nominal Seeker','Newton Seeker','Source', 'Interpreter','latex');
if i == 2
plot(t,F_star + 0.*t,'-.','LineWidth',2);
end


if i == 2
figure(2);
title('Low-pass filtered $\cos(2k\omega t) (F(x) - \nu)$','Interpreter', 'latex')
set(gca,'TickLabelInterpreter', 'latex')
% subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x4,'LineWidth',2);
% plot(t,exp(x4),'LineWidth',2);
plot(t,1/q_hess + 0.*t,'-.','LineWidth',2);
xlabel('$t$','Interpreter','latex')
ylabel('$d(t)$','Interpreter','latex')
% ylabel('$e^{d(t)}$','Interpreter','latex')
grid on;

end





%%
% figure(3);
% subplot(1,2,1);
% set(gca,'TickLabelInterpreter', 'latex')
% hold on;
% plot(t,x1,'LineWidth',2);
% % plot(t,x_star + 0.*t,'-.','LineWidth',2);
% xlabel('$t$','Interpreter','latex')
% ylabel('$x_1$','Interpreter','latex')
% grid on;
% legend('Nominal Seeker','Newton Seeker', 'Interpreter','latex');
% 
% if i == 2
% plot(t, x_star + 0.*t,'-.','LineWidth',2);
% end
% 
% subplot(1,2,2);
% set(gca,'TickLabelInterpreter', 'latex')
% hold on;
% plot(t,x2,'LineWidth',2);
% % 
% xlabel('$t$','Interpreter','latex')
% ylabel('$x_2$','Interpreter','latex')
% grid on;
% 
% legend('Nominal Seeker','Newton Seeker', 'Interpreter','latex');


% if i == 2
% plot(t, y_star + 0.*t,'-.','LineWidth',2);
% end
%% 
% if i == 2
% figure(4);
% % subplot(1,2,1);
% hold on;
% plot3(x1, x2, exp(x4),'LineWidth',1,'Color',[0,0,0]);
% plot3(x1avg,x2avg,exp(davg),'-.','LineWidth',2,'Color','r');
% plot3(x_star,y_star,1/q_hess,'x','LineWidth',5,'MarkerSize',10)
% legend('Newton Seeker (2)','Average Newton Seeker (3)','Source + 1/H', 'Interpreter','latex');
% grid on;
% xlabel('$\bar{x}_1$','Interpreter','latex')
% ylabel('$\bar{x}_2$','Interpreter','latex')
% zlabel('$\bar{d}$','Interpreter','latex')
% figure(5);
% grid on;
% hold on;
% plot(x1,x2,'LineWidth',1,'Color',[0,0,0])
% plot(x1avg,x2avg,'-.','LineWidth',2,'Color','r')
% plot(x_star,y_star,'x','LineWidth',2,'MarkerSize',8)
% legend('Newton Seeker (2)','Average Newton Seeker (3)','Source', 'Interpreter','latex');
% xlabel('$\bar{x}_1$','Interpreter','latex')
% ylabel('$\bar{x}_2$','Interpreter','latex')
% axis equal
% end
end

                                                                              

==> newton-ss-matlab-code/Working_Examples/Filter_ForwardVelTuning_sOLBS.m <==
%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms x y v d z_e alpha w_l F(x,y) F_star h k w w0 t p w_d w_z p c c2 ga ga2 q H x_star y_star;




F(x,y) = F_star -1/2 * H *((x)^2 + (y)^2);

k = 1;

theta = w0 * t;


%% Ricatti Inverse Estimator:


b0 = [0;0;h*(-v   + F(x,y)); w_d*d*(1-d*z_e);-w_l*z_e];

b1 =  d * (-v   + F(x,y)) *  [cos(theta);...
                                   sin(theta);...
                                                 0;...
                                                 0;...
                                                 0];

b2 = alpha *[cos(theta);...
          sin(theta);...
                   0;...
                   0;....
                   0];
                                                                                                         
b3 = [ 0;...
       0;...
       0;...
       0;...
       w_l * 8 * k^2 * 1/alpha^2 *  (-v   + F(x,y))];

  



% assume(p > 0.5)

%% Inputs

p = 1;

u1 =  sin(k* w * t);
u2 = w^(p) * cos(k*w* t);
u3 =  cos(2 * k * w *t) ;

%  
% LieBracketSys =
%  
%  -(H*c*d*cos(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/(2*k)
%  -(H*c*d*sin(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/(2*k)
%                   -h*(v - F_star + (H*(x^2 + y^2))/2)
%                                   - H*w_d*d^2 + w_d*d

%% 
B = [b1,b2,b3];

U = [u1,u2,u3];

var = [x,y,v,d,z_e];


% [LBS,LBSlim] = secondOrdLBS(B,U,var)

[LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBracketSys = b0 + LBSlim

% 
aa = sum(B(1,:).*U); 
bb = sum(B(2,:).*U);
cc = sum(B(3,:).*U);
% 
dd = sum(B(4,:).*U);
ee = sum(B(5,:).*U);
% 
% 
gg = [aa;bb;cc;;dd;ee];
% 
NominalSys = b0 + simplify(gg);
% 
% %% 
% aa = LBS(1);
% bb = LBS(2); 
% AA = children(expand(aa));
% GG = children(expand(bb));
% 
% for i = 1:length(AA)
% 
% BB(i,:) = AA(i);
% 
% end
% 
% for i = 1:length(GG)
% 
% CC(i,:) = GG(i);
% 
% end
% 
%     
% % BB
% % CC
% %     
% cc = LBS(5);
% 
% GD = children(expand(cc));
% for i = 1:length(GD)
% 
% DD(i,:) =  GD(i);
% end

% DD
%    
% sum( limit(DD,w,inf))
 
 

==> newton-ss-matlab-code/Working_Examples/NewDesignTest.m <==
%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms x y z_e d z F(x,y) F_star h k w w0 t p w_d w_z p0 p1 p2 p3 p4 p5 c1 c2 ga ga2 q q_hess x_star y_star;


assume([x y d z F(x,y) h k w w0 t p w_d w_z p1 p2 p3 p4 c1 c2 ga ga2 q q_hess],'real')
% h = 1/w;

%  F(x,y) = F_star -1/2 * q_hess*((x-x_star)^2 + (y-y_star)^2);




p2 = 0.5;
p1 = 1-p2;

% p3 = 2 - 2*p2;




c1 = 2;
% q = w^(0.15);
% b0 = [0;0;-z_e * h  + F(x,y); w_d*(d - d^2 * z);-w_z *z ];

% ga = w^(-1/2);

% q = sqrt(w);
% ga2 = w;
% ga = k*w^(1/2);

% q = w^(0.15);
% w0 = (1/w)^(p4);

theta = w0 * t;

u1 =   sqrt(w) *  (  sin(F(x,y)/w) + q);                    
b1 =  u1 *   [1;...
              0];

b2 =    u1 * [0;...
              1];                        
                        
                        
  


% b3 = [ 0;...
%        0;...
%        0;...
%        0;...
%       8 * k^2 * 1/q^2 *  w_z * (-z_e * h  + F(x,y))];
    
% b4 = [ 0;...
%        0;...
%        0;...
%        -c1 * w_z *  1/ga  * sin(h* F(x, y)) ];

% p = 1;


% p1 = 1.5;
u1 = w^p1 * cos(k* w * t);
u2 = w^p2 * sin(k * w * t);


% p1 = 1/2;
% p1 = 1/2;
% p2 = 2  - 2*p1;

% u3 = w^p3 * cos(2 * k * w *t) ;
% u4 = w^p2 * sin(2*k*w*t);
% u4 = w^(2-2*p) * sin(  k * w * t);



%% 
B = [b1,b2];

U = [u1,u2];

var = [x,y];


% [LBS,LBSlim] = secondOrdLBS(B,U,var)

[LBS,LBSlim, LBSfirst] = secondOrdLBS(B,U,var,k);

LieBracketSys =  LBSfirst
% 
% aa = sum(B(1,:).*U); 
% bb = sum(B(2,:).*U);
% cc = sum(B(3,:).*U);
% 
% dd = sum(B(4,:).*U);
% ee = sum(B(5,:).*U);
% 
% 
% gg = [aa;bb;cc;dd;ee];
% 
% NominalSys =  simplify(gg);

%% 
aa = LBS(1);
bb = LBS(2); 
AA = children(expand(aa));
GG = children(expand(bb));

for i = 1:length(AA)

BB(i,:) = AA(i);

end

for i = 1:length(GG)

CC(i,:) = GG(i);

end

    
% BB
% CC
%     
% cc = LBS(5);
% 
% GD = children(expand(cc));
% for i = 1:length(GD)
% 
% DD(i,:) =  GD(i);
% end

% DD
%    
% sum( limit(DD,w,inf))
 
 

==> newton-ss-matlab-code/Working_Examples/Polar_NewtonSS_LBS_calculation.m <==
clear;
clc;

syms k r y d z F(r,y) w t w_z w_d h p q c;

assume(k,'positive')

assume(w,'positive')


% h = 1/w;
% k = 1/sqrt(w);

b0 = [0;0;w_d * (d -  d^2 * z);0];



% syms theta; 
% 
% b11 = cos(theta - y);
% b11 = expand(b11);
% b12 = 1/r * sin(theta - y);
% b12 = expand(b12);
% 
% b11 = subs(b11,theta, k*w*t - h*F(r));
% b12 = subs(b12,theta, k*w*t - h*F(r));
% 
% b11 = expand(b11);
% b12 = expand(b12);


% b1 = q * [cos(y)*cos(h*F(r)) - sin(y)*sin(h*F(r));...
%      - 1/r  * ( cos(h*F(r))*sin(y) + cos(y)*sin(h*F(r)) );...
%       0;...
%       0];
% 
% b2 = q *  [cos(y)*sin(h*F(r)) + cos(h*F(r))*sin(y);...
%      1/r * ( cos(y)*cos(h*F(r)) - sin(y)*sin(h*F(r)) );...
%      0;
%      0];

 syms w0;
 

 b1 =   d* F(r,y)*[cos( w0 * t - y);...
            sin(w0*t - y)/r;...
                       0;...
                       0];
                   
 b2 =   q*[cos(w0 * t- y);...
            sin( w0*t - y)/r;...
                       0;...
                       0];               
 
b1 = simplify(b1);
b2 = simplify(b2);


b3 = [0; 0; 0;  8 * k^2 * 1/q^2 * w_z  * F(r,y) ];



%% 
p1 = 0.3;
p2 = 0.7;
p3 = 0.6;

% clear u1 u2 u3;

u1 = w^p1 *  sin(k *w * t);

u2 = w^p2 *  cos( k * w * t);

u3 = w^p3*  cos(  2 *  k * w * t)  ;


U = [u1,u2,u3];

%% 
B = [b1,b2,b3];

var = [r,y,d,z];

% 
% [LBS,LBSlim] = secondOrdLBS(B,U,var)

[LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBraSys = b0 + LBSlim


==> newton-ss-matlab-code/Working_Examples/SecOrderLieBrackts_Time_Invariant.m <==
%% 

%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms z1 z2 d v w w0 a h H F_star w_d t c;


F(z1,z2) = F_star -1/2 * H *((z1)^2 + (z2)^2);



% theta = w0 * t;
k = 1;

J0 = [0, w0;-w0,0];                     



b0 = [J0*[z1;z2]; w_d; h*(-v   + F(z1,z2))];
 
b1 =   exp(d)* (-v   + F(z1,z2)) *  [0;...
                                   1;...
                                            0;...
                                            0];

b2 = a *[0;...
         1;...
         0;...
         0];
                                                                                                         
b3 = [ 0;...
       0;...
      -exp(d) * 8 * 1/(a)^2 * w_d *  (-v   + F(z1,z2));...
       0 ];

%% Inputs

p = 0.9;

u1 = w^(1-p) * sin(k* w * t);
u2 = w^(p) * cos(k*w* t);
u3 = w^(2 - 2*p) * cos(2 * k * w *t) ;

%  
% LieBracketSys =
%  
%  -(H*a*b*d*cos(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/2
%  -(H*a*b*d*sin(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/2
%                 -h*(v - F_star + (H*(x^2 + y^2))/2)
%                                    -d*w_d*(H*d - 1)

%% 
B = [b1,b2,b3];

U = [u1,u2,u3];

var = [z1,z2,d,v];




[LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBracketSys = b0 + LBSlim


aa = sum(B(1,:).*U); 
bb = sum(B(2,:).*U);
cc = sum(B(3,:).*U);
dd = sum(B(4,:).*U);

% ee = sum(B(5,:).*U);


gg = [aa;bb;cc;dd];

NominalSys = b0 + simplify(gg)

 

==> newton-ss-matlab-code/Working_Examples/Sim_TwoDim_Newton_ForwardVelTuning.m <==
%% Simulation
% NominalSys = q*w^(7/10)*cos(k*t*w)*cos(t*w0) + d*w^(3/10)*sin(k*t*w)*cos(t*w0)*(F(x, y) - h*z_e)
%              q*w^(7/10)*cos(k*t*w)*sin(t*w0) + d*w^(3/10)*sin(k*t*w)*sin(t*w0)*(F(x, y) - h*z_e)
%                                                                                 F(x, y) - h*z_e
%                                                                                w_d*(- z*d^2 + d)
%                                             (8*k^2*w^(3/5)*w_z*cos(2*k*t*w)*F(x, y))/q^2 - w_z*z


clc;
clear;
scalesize = 0.75;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')

%% Parameters
p =0.51;  % p2 > 0.5

p1 = 1-p;

p3 = 2 - 2*p;

w = 50;
w0 = 1;
q = 1;
c = 1;
k = 1;
h = 1;
w_d = 3;
w_z = 1;
q_hess = 1/10;
x_star = 1;
y_star = -1;
F_star = 1;
F = @(x,y) F_star - 1/2 * q_hess * ((x-x_star).^2 + (y-y_star).^2); 

%% System
for i = 1:2
    
if i == 1

f = @(t,x) [ q*w^(p)*cos(k*t*w)*cos(t*w0) + c*w^(1-p)*sin(k*t*w)*cos(t*w0)*(F(x(1),x(2)) - x(3));...
             q*w^(p)*cos(k*t*w)*sin(t*w0) + c*w^(1-p)*sin(k*t*w)*sin(t*w0)*(F(x(1),x(2)) - x(3));...
                                                                           h*(F(x(1),x(2)) - x(3)) ];
                                        
x0 = [4;-4;0];    

end
if i == 2    
% system that estimates the Hessian and the inverse separately     
% f = @(t,x) [ q*w^(p2)*cos(k*t*w)*cos(t*w0) + c*x(4)*w^(p1)*sin(k*t*w)*cos(t*w0)*(F(x(1),x(2)) - h*x(3));...
%              q*w^(p2)*cos(k*t*w)*sin(t*w0) + c*x(4)*w^(p1)*sin(k*t*w)*sin(t*w0)*(F(x(1),x(2)) - h*x(3));...
%                                                                                  F(x(1),x(2)) - h*x(3);...
%                                                                            w_d*(1 - x(4)*x(5));...
%                            -w_z* (x(5)  -   8*k^2*w^(p3)*cos(2*k*t*w)*(F(x(1),x(2)) - h*x(3))/q^2 ) ];

% System that estimates the inverse of the Hessian directly
f = @(t,x) [ q*w^(p)*cos(k*t*w)*cos(t*w0) + c*x(4)*w^(1-p)*sin(k*t*w)*cos(t*w0)*(F(x(1),x(2)) - x(3));...
             q*w^(p)*cos(k*t*w)*sin(t*w0) + c*x(4)*w^(1-p)*sin(k*t*w)*sin(t*w0)*(F(x(1),x(2)) - x(3));...
                                                                               h*(F(x(1),x(2)) - x(3));...
                      w_z*  (1  -   x(4) *x(5));...
                      -w_d* (x(5) - 8*k^2*w^(2-2*p)*cos(2*k*t*w)*(F(x(1),x(2)) - x(3))/q^2 )];
                                        
% x0 = [4;-4;0;2;-0.4];   
x0 = [4;-4;0;-5;-1];   
end                                        
Tsim = 75;





tspan = [0,Tsim]; 

 
sol = ode45(f, tspan, x0);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x4 = zeros(size(x1));
% x5 = x4;
if i == 2
x3 = sol.y(3,:);
x4 = sol.y(4,:);
% x5 = sol.y(5,:);
end
% x4 = sol.y(4,:);


%% Plots
figure(1);

subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(x1,x2,'LineWidth',2);
% plot(t,x_star + 0.*t,'-.','LineWidth',2);
xlabel('$x_1$','Interpreter','latex')
ylabel('$x_2$','Interpreter','latex')
axis tight;
grid on;
if i == 2
plot(x_star,y_star,'x','LineWidth',2,'MarkerSize',8)
legend('Nominal Seeker','Newton Seeker','Source', 'Interpreter','latex');
end

subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,F(x1,x2),'LineWidth',2);
% 
xlabel('$t$','Interpreter','latex')
ylabel('$F(x)$','Interpreter','latex')
% axis equal;
grid on;

legend('Nominal Seeker','Newton Seeker','Source', 'Interpreter','latex');
if i == 2
plot(t,F_star + 0.*t,'-.','LineWidth',2);
end


if i == 2
figure(2);
title('$\dot{d} = \omega_d (1-\gamma d)$','Interpreter','latex')
set(gca,'TickLabelInterpreter', 'latex')
% subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x4,'LineWidth',2);
plot(t,1/q_hess + 0.*t,'-.','LineWidth',2);
xlabel('$t$','Interpreter','latex')
ylabel('$d(t)$','Interpreter','latex')
grid on;
% subplot(1,2,2);
% set(gca,'TickLabelInterpreter', 'latex')
% hold on;
% plot(t,x5,'LineWidth',2);
% plot(t,q_hess + 0.*t,'-.','LineWidth',2);
% ylabel('$z$','Interpreter','latex')
% xlabel('$t$','Interpreter','latex')
% grid on;
end

figure(3);
subplot(1,2,1);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x1,'LineWidth',2);
% plot(t,x_star + 0.*t,'-.','LineWidth',2);
xlabel('$t$','Interpreter','latex')
ylabel('$x_1$','Interpreter','latex')
grid on;
legend('Nominal Seeker','Newton Seeker', 'Interpreter','latex');

if i == 2
plot(t, x_star + 0.*t,'-.','LineWidth',2);
end

subplot(1,2,2);
set(gca,'TickLabelInterpreter', 'latex')
hold on;
plot(t,x2,'LineWidth',2);
% 
xlabel('$t$','Interpreter','latex')
ylabel('$x_2$','Interpreter','latex')
grid on;

legend('Nominal Seeker','Newton Seeker', 'Interpreter','latex');


if i == 2
plot(t, y_star + 0.*t,'-.','LineWidth',2);
end

end

                                                                              

==> newton-ss-matlab-code/Working_Examples/TwoDim_AngularVelTuning_SecondOrdLIEbrackets.m <==
%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms x y z_e d z F(x,y)  h k w w0 t p w_d w_z p0 p1 p2 p3 p4 p5 c1 c2 ga ga2 q q_hess;


assume([x y d z F(x,y) h k w w0 t p w_d w_z p1 p2 p3 p4 p5 c1 c2 ga ga2 q q_hess],'real')


F(x,y) =  -1/2 * q_hess*(x^2 + y^2);





k = 1;
b0 = [0;0; w_d*d];


theta = h * F(x,y);


b1 = [cos(theta);...
      sin(theta);...
               0];

b2 =  [sin(theta);...
      -cos(theta);...
                0];
  

b3 = [ 0;...
       0;...
       -8 *   w_d * d^2 * F(x,y)];
    

p = 0.51;
u1 = w^p * cos(w * t);
u2 = w^p * sin(w * t);


p3 = 2 - 2*p;

u3 = w^p3 * cos(2 *  w * t);

% u4 = w^p2 * sin(2 * k * w *t);
% u4 = w^(2-2*p) * sin(  k * w * t);



%% 
B = [b1,b2,b3];

U = [u1,u2,u3];

var = [x,y,d];


% [LBS,LBSlim] = secondOrdLBS(B,U,var)

[LBS,LBSlim,~] = secondOrdLBS(B,U,var,k);

LieBracketSys = b0 + LBSlim
% 
aa = sum(B(1,:).*U); 
bb = sum(B(2,:).*U);
cc = sum(B(3,:).*U);

% dd = sum(B(4,:).*U);
% ee = sum(B(5,:).*U);
%%

gg = [aa;bb;cc];

NominalSys = b0 + simplify(gg);

%% 
% aa = LBS(1);
% bb = LBS(2); 
% AA = children(expand(aa));
% GG = children(expand(bb));
% 
% for i = 1:length(AA)
% 
% BB(i,:) = AA(i);
% 
% end
% 
% for i = 1:length(GG)
% 
% CC(i,:) = GG(i);
% 
% end
% 
% 
% % BB
% % CC
% %     
% cc = LBS(4);
% 
% GD = children(expand(cc));
% for i = 1:length(GD)
% 
% DD(i,:) =  GD(i);
% end
% 
% % DD
% %    
% % sum( limit(DD,w,inf))
% 
% 

==> newton-ss-matlab-code/Working_Examples/TwoDim_ForwardVelTuning_SecondOrdLIEbrackets.m <==
%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms x y v d e1 e2 F(x,y) F_star h k w w0 t p w_d w_z p c c2 ga ga2 q H x_star y_star a b;




F(x,y) = F_star -1/2 * H *((x)^2 + (y)^2);



theta = w0 * t;
k = 1;

%% Zhang Algorithm

% b0 = [0;0;h*(-v   + F(x,y))];
% 
% b1 =   b *  (-v   + F(x,y)) *  [cos(theta);...
%                                    sin(theta);...
%                                             0];
% 
% b2 = a *[cos(theta);...
%           sin(theta);...
%                    0];
%                         

%% Ricatti Inverse Estimator:


b0 = [0;0;h*(-v   + F(x,y)); w_d*d];

b1 =   b * d * (-v   + F(x,y)) *  [cos(theta);...
                                   sin(theta);...
                                            0;...
                                            0];

b2 = a *[cos(theta);...
          sin(theta);...
                   0;...
                   0];
                                                                                                         
b3 = [ 0;...
       0;...
       0;...
      -d^2 * 8 * 1/(a)^2 * w_d *  (-v   + F(x,y))];
% 
%   
%% Exponential Inverse Estimator:

% b0 = [0;0;h*(-v   + F(x,y)); w_d];
% 
% b1 =  1/H * exp(d) * (-v   + F(x,y)) *  [cos(theta);...
%                                       sin(theta);...
%                                                0;...
%                                                0];
% 
% b2 = a *  [cos(theta);...
%           sin(theta);...
%                    0;...
%                    0];
%                                                                                                          
% b3 = [ 0;...
%        0;...
%        0;...
%       -exp(d) * 1/H * 8  * 1/a^2 * w_d * (-v   + F(x,y))];





% assume(p > 0.5)
%% Perfect Newton-based Source Seeker:

% 
% b0 = [0;0;h*(-v   + F(x,y));1-e1*d  ;-w_d*d;(-e2 + (-v + F(x,y))) ];
% 
% b1 =   b * e1 * (-v   + F(x,y)) *  [cos(theta);...
%                                    sin(theta);...
%                                             0;...
%                                             0;0;0];
% 
% b2 = a *e2 *[cos(theta);...
%           sin(theta);...
%                    0;...
%                    0;0;0];
%                                                                                                          
% b3 = [ 0;...
%        0;...
%        0;...
%        0;...
%        8 * 1/(a)^2 * w_d *  (-v   + F(x,y));0];
%% Inputs

p = 1;

u1 = w^(1-p) * sin(k* w * t);
u2 = w^(p) * cos(k*w* t);
u3 = w^(2 - 2*p) * cos(2 * k * w *t) ;

%  
% LieBracketSys =
%  
%  -(H*a*b*d*cos(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/2
%  -(H*a*b*d*sin(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/2
%                 -h*(v - F_star + (H*(x^2 + y^2))/2)
%                                    -d*w_d*(H*d - 1)

%% 
B = [b1,b2,b3];

U = [u1,u2,u3];

var = [x,y,v,d];
% var = [x,y,v,e1,d,e2];
% B = [b1,b2];
% U = [u1,u2];
% var = [x,y,v];
% [LBS,LBSlim] = secondOrdLBS(B,U,var)

[LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBracketSys = b0 + LBSlim

% 
% aa = sum(B(1,:).*U); 
% bb = sum(B(2,:).*U);
% cc = sum(B(3,:).*U);
% 
% dd = sum(B(4,:).*U);
% ee = sum(B(5,:).*U);
% 
% 
% gg = [aa;bb;cc;dd;ee];
% 
% NominalSys = b0 + simplify(gg);
% 
% %% 
% aa = LBS(1);
% bb = LBS(2); 
% AA = children(expand(aa));
% GG = children(expand(bb));
% 
% for i = 1:length(AA)
% 
% BB(i,:) = AA(i);
% 
% end
% 
% for i = 1:length(GG)
% 
% CC(i,:) = GG(i);
% 
% end
% 
%     
% % BB
% % CC
% %     
% cc = LBS(5);
% 
% GD = children(expand(cc));
% for i = 1:length(GD)
% 
% DD(i,:) =  GD(i);
% end

% DD
%    
% sum( limit(DD,w,inf))
 
 

==> newton-ss-matlab-code/Working_Examples/Working_Newton_Ang_Vel_SS.m <==
%% Simulation

clc;
clear;

w = 200;
k = 1;


Tsim = 500;

w_z = 3;
w_y = 2;
h = 1/6;
x_star = 0;
F = @(x,y)    - 1/2 *  h * ((x-x_star).^2  +  (y-x_star).^2) ;


%%
% NominalSys =   ga^(1/2)*w^(3/4)*cos(t*w^(1/2) - (y*F(x))/w)
%                w_y*(- z*y^2 + y)
%           - w_z*z - (8*w^(1/2)*w_z*cos(2*t*w^(1/2))*cos(F(x)/w)*sin(F(x)/w))/ga

g= @(t,x) [(k)^(1/2) * w^(3/4) *  cos(t*w^(1/2) - (x(3) * F(x(1),x(2))) /w);
           (k)^(1/2) * w^(3/4) *  sin(t*  w^(1/2) - (x(3) * F(x(1),x(2))) /w);
            w_y * (x(3) - x(4) * x(3).^2);
           -w_z * ( x(4) - (8*w^(1/2)*cos(2*t*w^(1/2))*cos(F(x(1),x(2))/w)*sin(F(x(1),x(2))/w))/k )];


x0 = [-1;-1;1;1];

tspan = [0,Tsim]; 

 
sol = ode45(g, tspan, x0);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);


%% Plots
figure(1);

subplot(1,3,1);
hold on;
plot(x1,x2,'LineWidth',2);
% plot(t,x_star + 0.*t,'-.','LineWidth',2);
xlabel('x_1')
ylabel('x_2')
grid on;


subplot(1,3,2);
hold on;
plot(t,x3,'LineWidth',2);
plot(t,1/h + 0.*t,'-.','LineWidth',2);
ylabel('1/h')
xlabel('t')
grid on;


subplot(1,3,3);
hold on;
plot(t,x4,'LineWidth',2);
plot(t,h + 0.*t,'-.','LineWidth',2);
ylabel('h')
xlabel('t')
grid on;



==> newton-ss-matlab-code/Working_Examples/gamma_ij.m <==
function out2 = gamma_ij(ui,uj,k)
syms w p s t;

assume(w,'positive')

assume(t,'positive')


% k = 1/w^(1/2);
T = 2*pi/(w*k);

% T = T/2;

uj = subs(uj,t,s);
ui = subs(ui,t,p);

out1 = int(ui,p,0,s);

out2 = 1/T * int(uj*out1,s,0,T);

end


==> newton-ss-matlab-code/Working_Examples/gamma_ijm.m <==

function out3 = gamma_ijm(ui,uj,um,k)
syms w p s t tau;

assume(w,'positive')

assume(t,'positive')

% k = 1/w^(1/2);
T = 2*pi/(w*k);

% T = T/2;
ujs = subs(uj,t,s);
uip = subs(ui,t,p);

uis = subs(ui,t,s);
ujp = subs(uj,t,p);

umtau = subs(um,t,tau);


o1 = int(ujs * uip - uis * ujp,p,0,s);

o2 = int(o1,s,0,tau);

out3 = 1/(3*T) * int(umtau*o2, tau, 0, T);
end

==> newton-ss-matlab-code/Working_Examples/lie_brackets.m <==
function out = lie_brackets(f,g,var)



out = jacobian(g,var) * f - jacobian(f, var) * g;

end


==> newton-ss-matlab-code/Working_Examples/secondOrdLBS.m <==
function [LBS,LBSlim,LBS_first_order] = secondOrdLBS(B, U, var,k)
%SECONDORDLBS Calculates the second order Lie Bracket Average of a input
%affine system with periodic inputs
%   B - matrix of vector fields
%   U - vector of inputs
%   p - syms variables of the LBS

syms w t;

assume(w,'positive')

assume(t,'positive')

m = size(U,2);
n = size(B,1);

L_BiBj = zeros(n,nchoosek(m,2));

Gamma_ij = zeros(1,nchoosek(m,2));

L_BiBjGamma_ij = zeros(n,1);

for i = 1:(m-1)
    for j = (i+1):m
        
        
%       L_BiBj(:,ic)  =   lie_brackets(B(:,i),B(:,j)) * gamma_ij(U(i),U(j));
        
        L_BiBjGamma_ij = L_BiBjGamma_ij + lie_brackets(B(:,i),B(:,j),var) * gamma_ij(U(i),U(j),k);
       
    end
end

L_BiBjGamma_ij = simplify(L_BiBjGamma_ij);


LBS_first_order = limit(L_BiBjGamma_ij,w,inf);
%% Second Order Lie Brackets

m = size(U,2);
n = size(B,1);

L_BiBjBmGamma_ijm = zeros(n,1); 

count = 1;
for i = 1:(m-1)
    for j = (i+1):m
        for z = 1:m
            
            
            
  L_BiBjBmGamma_ijm = L_BiBjBmGamma_ijm + lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z),k);
            
% xx  = limit(lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z)),w,inf);
%    xx  = lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z),k);
%            
%        if  sum(xx) ~= 0
%            yy(count,:) = [i,j,z];
%            X(:,count) =  xx;
%            count = count + 1;
%        end
%  L_BIBJBM = limit(L_BiBjBmGamma_ijm,w,inf);      
       end
    end
end

%% 
% a = X(4,1);
% 
% b = X(4,2);

%  an = a - b;

%% 
LieBracketSystem = L_BiBjGamma_ij + L_BiBjBmGamma_ijm;



LBS= simplify(LieBracketSystem);



LBSlim = limit(LBS,w,inf);

end



==> newton-ss-matlab-code/Working_Examples/test.m <==
%% 
clear; 
clc;
syms x1 x2 w0 t d z H c k k_j x1_star x2_star w wd wz s a tau p;

A = -a/(2) * [cos(w0*t)^2, cos(w0*t)*sin(w0*t);...
              cos(w0*t)*sin(w0*t), sin(w0*t)^2];
 
Z = [sin(w0 * t), cos(w0 * t);...
    -cos(w0 * t), sin(w0 * t)];

P = sym('P', [2 2]);
P(2,1) = P(1,2);
J = [0 w0;-w0, -a/(2)];
Jtilde = [0 w0;-w0, -a*H/(2)];
Aprime  = Jtilde  - 1/H * eye(2);
J0 = [0 w0;-w0, 0];
L = [0 0;0, -a/(2)];
Q = sym(eye(2));
N = sym(zeros(2));
B = J.'*P + P*J + Q;
eqns = B(:) == N(:);
for i = 1:length(eqns)

eqns1(:,i) = eqns(i);
end
eqns2 = [eqns1(1),eqns1(2),eqns1(4)];

F = solve(eqns2,[P(1,1),P(1,2),P(2,2)]);

P0 = [F.P1_1,F.P1_2;F.P1_2,F.P2_2]

% Pt = Z * P0 * Z.';
% Ptdot = Z * (J0.' * P0 + P0 * J0) * Z.'; 
% 
% U = -(J0.' * P0 + P0 * J0) - eye(2);
% 
% G = P0 * L + L.' * P0;
% assume(H > 0);
% assume(c > 0);
% assume(k > 0);
% assume(w0 > 0);


Vdot = (-z.'*z + d*z.' * G * z - d^2 - d^2 * z.' * P0 *z)/(1 + z'*P0*z);
%%
syms x y;


xdot = -x -x*y;
ydot = -y;
syms v1(x) v2(y) v(x,y);

clc;

V = log(1 + x^2) + y^2 ;

% % V =  (x^2)/(1+x^2);
% %+  1/2 * y ^2  + 1/2 * log( 1 + x^2 ) ;
% 
Vdot = diff(V,x)*xdot + diff(V,y) * ydot;
Vdot = expand(Vdot);
simplify(Vdot)

% A = subs(A,w0,1);
%  
% syms p1(t) p2(t) p3(t) p4(t) q1(t) q2(t) q3(t) q4(t);
% 
% P = [p1(t),p2(t);p2(t),p4(t)];
% 
% Q = [q1(t),q2(t);q2(t),q4(t)];
% 
% Pdot = -P*A - A.' * P - d*eye(2);

% Pdot= simplify(expand(Pdot));
% syms x1(t) x2(t) a;
% 
% X = [x1(t);x2(t)];
% ode1 = diff(x1(t),t) ==  -x1(t)*cos(t)^2 - sin(t)*x2(t)*cos(t);
% ode2 = diff(x2(t),t) ==  -x2(t)*sin(t)^2 - sin(t)*x1(t)*cos(t);
% 
% cond1 = x1(0) == 1;
% cond2 = x2(0) == 0;
% 
% cond = [cond1;cond2];
% ode = [ode1;ode2];
% 
% ySol = dsolve(ode,cond)
% 
% f1 = @(a) - a/2 - ((a - 2).*(a + 2)).^(1/2)./2;
% f2 = @(a)   ((a - 2).*(a + 2)).^(1/2)./2 - a/2;
% xdot = -c*Hp/(2*k) * d * A * x;
% 
% ddot = wd * (1 - z*d);
% 
% zdot = -wz * (z-Hp);
% 
% xxdot = [xdot;ddot;zdot];
% 
% V = 1/2 * x.'*x + 1/2 * (d-1/z)^2  + 1/2 * (z-Hp)^2;
% 
% gradV = gradient(V,[x1,x2,d,z]);
% 
% 
% C = [wd * z, z^(-2)/2;z^(-2)/2, wz]






%%
% Vdot = x' * xdot + 1/wd * (d - Hp^(-1)) * ddot + 1/wz * (z-Hp) * zdot;
% assume(a,'rational')
% assume(a,'positive')
% assume(k,'rational')
% assume(k,'positive')
% assume(a ~= 1);
% a = 1.9;
% ui = sin(k*w*p);
% f = cos(a*k * w*s)*ui - subs(ui,p,s) * cos(a* k * w * p);
% fu = int(f,p,0,s);
% 
% intfu = int(fu,s,0,tau)


% intfu2 = (a*(2*cos(k*tau*w)*cos(a*k*tau*w) - 2) + sin(k*tau*w)*sin(a*k*tau*w) + a^2*sin(k*tau*w)*sin(a*k*tau*w))/(a*k^2*w^2*(a^2 - 1));

% intfu2 = expand(intfu2);

% expr = ui * intfu2;

% expr = subs(ui,p,tau) * intfu;
% expr = expand(expr);
% 
% T = 2 * pi/(k*w);
% %  0.1262
% aaa = 1/(3*T) * int(expr,tau,0,T);
% 
% double(k^2*w^2 * aaa)  

==> newton-ss-matlab-code/Working_Examples/test2.m <==
%%
clc;
clear;

syms x y H w0 a b h wd;
assume(x,'real');
assume(y,'real');
assume(H > 0);

xdot = (1-1/H * y * exp(x));
ydot = -(y-H);

V = 1/2 * (y-H)^2 + (1-1/H * y * exp(x))^2;

Vdot = gradient(V,[x,y]).' * [xdot;ydot];

% expand(Vdot)

A = [0,w0,0;-w0,-a*b*H/2,0;0,0,-h]
A_new = [0,w0,0,0;-w0,-a*b/2,0,0;0,0,-wd,0;0,0,0,-h]
% A = [0,1;-1,-a*H/2];


==> newton-ss-matlab-code/Working_Newton_Ang_Vel_SS.m <==
%% Simulation

clc;
clear;

w = 200;
k = 0.5;


Tsim = 50;

w_z = 3;
w_y = 2;
h = 1/4;
x_star = 3;
F = @(x)    - 1/2 *  h * ((x-x_star).^2 ) ;

%%
% NominalSys =   ga^(1/2)*w^(3/4)*cos(t*w^(1/2) - (y*F(x))/w)
%                w_y*(- z*y^2 + y)
%           - w_z*z - (8*w^(1/2)*w_z*cos(2*t*w^(1/2))*cos(F(x)/w)*sin(F(x)/w))/ga

g= @(t,x) [(k)^(1/2) * w^(3/4) * cos(t*w^(1/2) - (x(2) * F(x(1))) /w);
           w_y * (x(2) - x(3) * x(2).^2);
           -w_z * ( x(3) - (8*w^(1/2)*cos(2*t*w^(1/2))*cos(F(x(1))/w)*sin(F(x(1))/w))/k )];


x0 = [-3;0.1;0.3];

tspan = [0,Tsim]; 

 
sol = ode45(g, tspan, x0);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
% x4 = sol.y(4,:);


%% Plots
figure(1);

subplot(1,3,1);
hold on;
plot(t,x1,'LineWidth',2);
plot(t,x_star + 0.*t,'-.','LineWidth',2);
xlabel('t')
ylabel('x_1')
grid on;


subplot(1,3,2);
hold on;
plot(t,x2,'LineWidth',2);
plot(t,1/h + 0.*t,'-.','LineWidth',2);
ylabel('1/h')
xlabel('t')
grid on;


subplot(1,3,3);
hold on;
plot(t,x3,'LineWidth',2);
plot(t,h + 0.*t,'-.','LineWidth',2);
ylabel('h')
xlabel('t')
grid on;



==> newton-ss-matlab-code/Working_Newton_based_ES.m <==
%% A Simulation of the Perfect Source Seeker

clc;
clear;
scalesize = 0.6;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')



%% Parameter Initialization

Tsim = 500;


H  = 3* [1, 0; 0, 1];

% F = @(x1,x2)  -1/2 * [x1; x2].' .* H .* [x1; x2];% static map

F = @(x1, x2) 1/2 * 3 * (x1.^2 + x2.^2) ;

opts = odeset('RelTol',1e-6,'AbsTol',1e-9);


%% Parameters
w = 500; 
k1 = 1;
k2 = 1.2; 
p_star = 0.51;
ro = 0.012;
w_d = 0.4;
w_y = 20;
w_z = 0.5;

k_z1 = k1 + k1;
k_z2 = k1 + k2;
k_z3 = k2 + k2;

a_z1 = 8*k1.^2;
a_z2 = 4*k1*k2;
a_z3 = 8*k2.^2;

p_star2 = 1-p_star;

p_star3 = 2-2*p_star;


%% Newton based source seeking;


g = @(t,x) [ro .* x(3) + w.^(p_star) .* sin(k1 .* w .* t);...
            ro .* x(4) + w.^(p_star) .* sin(k2 .* w .* t);...
            - w_d .* ( x(5)  + x(7) .* x(3) + x(8) .* x(4) );...
            - w_d .* ( x(6)  + x(8) .* x(3) + x(9) .* x(4) );...
            - w_y .* (x(5) + 2 .* w.^(p_star2) .* k1 .* F(x(1), x(2)) .* cos(k1 .* w .* t) );... 
            - w_y .* (x(6) + 2 .* w.^(p_star2) .* k2 .* F(x(1), x(2)) .* cos(k2 .* w .* t) );...
            - w_z .* (x(7) - a_z1 .* w.^(p_star3) .* F(x(1), x(2)) .* cos(k_z1 .* w .* t) );...
            - w_z .* (x(8) - a_z2 .* w.^(p_star3) .* F(x(1), x(2)) .* cos(k_z2 .* w .* t) );...
            - w_z .* (x(9) - a_z3 .* w.^(p_star3) .* F(x(1), x(2)) .* cos(k_z3 .* w .* t) )];


        
        
%% Initial Conditions

x0 = [2;2];

d0 = zeros(2,1);
y0 = zeros(2,1);

z0 = [1;0;1];

xo = [x0;d0;y0;z0];



tspan = [0,Tsim]; 


%% 
sol = ode45(g, tspan, xo);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
d1 = sol.y(3,:);
d2 = sol.y(4,:);
y1 = sol.y(5,:);
y2 = sol.y(6,:);
z11 = sol.y(7,:);
z12 = sol.y(8,:);
z22 = sol.y(9,:);



plot(x1,x2);







==> newton-ss-matlab-code/gamma_ij.m <==
function out2 = gamma_ij(ui,uj,k)
syms w p s t;

assume(w,'positive')

assume(t,'positive')


% k = 1/w^(1/2);
T = 2*pi/(w*k);

% T = T/2;

uj = subs(uj,t,s);
ui = subs(ui,t,p);

out1 = int(ui,p,0,s);

out2 = 1/T * int(uj*out1,s,0,T);

end


==> newton-ss-matlab-code/gamma_ijm.m <==

function out3 = gamma_ijm(ui,uj,um,k)
syms w p s t tau;

assume(w,'positive')

assume(t,'positive')

% k = 1/w^(1/2);
T = 2*pi/(w*k);

% T = T/2;
ujs = subs(uj,t,s);
uip = subs(ui,t,p);

uis = subs(ui,t,s);
ujp = subs(uj,t,p);

umtau = subs(um,t,tau);


o1 = int(ujs * uip - uis * ujp,p,0,s);

o2 = int(o1,s,0,tau);

out3 = 1/(3*T) * int(umtau*o2, tau, 0, T);
end

==> newton-ss-matlab-code/lie_brackets.m <==
function out = lie_brackets(f,g,var)



out = jacobian(g,var) * f - jacobian(f, var) * g;

end


==> newton-ss-matlab-code/newton-ss-paper-code/Sim_NSS_Plots_Paper.m <==
%% Simulation

clc;
clear;
% clf;
hold on;
scalesize = 0.75;
latex_fs = 12;
fs = latex_fs/scalesize;
set(0,'defaulttextinterpreter','latex')
set(0,'DefaultTextFontSize', fs)
set(0,'DefaultTextFontname', 'CMU Serif')
set(0,'DefaultAxesFontSize', fs)
set(0,'DefaultAxesFontName','CMU Serif')

%% Parameters
p = 0.61;  % p \in (0.5, 1) 

w = 15;
w0 = 1;
a = 2;
c = 1;
h = 1;
% b = 3;

w_d = 0.3;

H = 1/100;
x_star = 1;
y_star = -1;
F_star = 5;

F = @(x,y) F_star - 1/2 * H * ((x-x_star).^2 + (y-y_star).^2); 

x10 = 4;
x20 = -4;

% J0 = [0, w0;-w0 0];
% for j = 1:2
%     if j == 2
%     w0 = 3;
%     J0 = [0, w0;-w0 0];
%     end
%% System
for i = 1:2
    
if i == 1
% Gradient Seeker
f = @(t,x) [ a*w^(p)*cos(t*w)*cos(t*w0) + c*w^(1-p)*sin(t*w)*cos(t*w0)*(F(x(1),x(2)) - x(3));...
             a*w^(p)*cos(t*w)*sin(t*w0) + c*w^(1-p)*sin(t*w)*sin(t*w0)*(F(x(1),x(2)) - x(3));...
                                                                     h*(F(x(1),x(2)) - x(3)) ];
                                        
x0 = [x10;x20;0];    

end
if i == 2    

% System that estimates the inverse of the Hessian directly
f = @(t,x) [ a*w^(p)*cos(t*w)*cos(t*w0) + c*x(4)*w^(1-p)*sin(t*w)*cos(t*w0)*(F(x(1),x(2)) - x(3));...
             a*w^(p)*cos(t*w)*sin(t*w0) + c*x(4)*w^(1-p)*sin(t*w)*sin(t*w0)*(F(x(1),x(2)) - x(3));...
                                                                          h*(F(x(1),x(2)) - x(3));...
                          w_d*  x(4) * (1 - x(4)*8*w^(2-2*p)/a^2*(F(x(1),x(2)) - x(3))*cos(2*w*t))];
                                        
% x0 = [4;-4;0;2;-0.4]; 
% g = @(t,x)  [ J0*[x(1);x(2)] + ( a*w^(p)*cos(t*w) + c*x(4)*w^(1-p)*sin(t*w)*(F(x(1),x(2)) - x(3) ) )*[0;1];...
%                                                                                  h*(F(x(1),x(2)) - x(3));...
%                                 w_d*  x(4) * (1 - x(4)*8*w^(2-2*p)/a^2*(F(x(1),x(2)) - x(3))*cos(2*w*t))];
x0 = [x10;x20;0;1];   
end                                        
Tsim = 50;
tspan = [0,Tsim]; 

 
sol = ode15s(f, tspan, x0);
% if i == 2
% sol_g = ode15s(g,tspan,x0);
% end
t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x4 = zeros(size(x1));
% x5 = x4;
if i == 2
x3 = sol.y(3,:);
x4 = sol.y(4,:);
% x5 = sol.y(5,:);
end
% x4 = sol.y(4,:);
X_data{i} = [t.',x1.',x2.',F(x1,x2).',x4.'];


end


% movegui(f1,'southeast');
% movegui(f2,'west');
% movegui(f3,'east');

%% Export plots
X_data_grad = X_data{1};

t_grad = X_data_grad(:,1);
x1_grad = X_data_grad(:,2);
x2_grad = X_data_grad(:,3);
F_grad = X_data_grad(:,4);

X_data_new = X_data{2};

t_new = X_data_new(:,1);
x1_new = X_data_new(:,2);
x2_new = X_data_new(:,3);
F_new = X_data_new(:,4);
d = X_data_new(:,5);

% t_z = sol_g.x;
% z1 = sol_g.y(1,:);
% z2 = sol_g.y(2,:);
%%
opt.fname = 'newton_ss_data';
% data2txt(opt, t_grad, x1_grad, x2_grad, F_grad,...
%               t_new, x1_new, x2_new, F_new, d);
                                                       

%% Plots New
purp = [0.4940 0.1840 0.5560];
green = [0.4660 0.6740 0.1880];

%% Plot Trajectories
% hold on;
% figure(1);
% p1 = plot(x1_grad,x2_grad,'LineWidth',1.5,'Color',green);
% p2 = plot(x1_new,x2_new,'LineWidth',2,'Color',purp);
% plot(x_star,y_star,'x','LineWidth',2,'Color',[0,0,0],'MarkerSize',10);
% xlabel('$x_1$','Interpreter','latex')
% ylabel('$x_2$','Interpreter','latex')
% grid on;
% axis equal;
% legend('Gradient seeker (6)','Newton seeker (23)','Source $x^* = [1,-1]^T$', 'Interpreter','latex','location','southeast');
% % ylim([4.82,5.02])
% box on;

%% F-Plot
x0 = 1;
y0 = 1;
width = 12;
height = 9;
figure('Units','inches',...
    'PaperSize',[8.5,11],...
'Position',[x0 y0 width height],....
'PaperPositionMode','auto');


set(gca,'TickLabelInterpreter', 'latex','FontSize',100/3);
hold on;
plot(t,F_star + 0.*t,'-.','LineWidth',2,'Color',[0,0,0],'HandleVisibility','off');
p1 = plot(t_grad,F_grad,'LineWidth',1.5,'Color',green);
p2 = plot(t_new,F_new,'LineWidth',2,'Color',purp);

xlabel('$t$','Interpreter','latex')
ylabel('$F(x)$','Interpreter','latex')
grid on;
legend('Gradient seeker','Newton seeker', 'Interpreter','latex','location','southeast');
ylim([4.82,5.02])
box on;
 print -depsc2 field_newton.eps
%% States x1
x0 = 1;
y0 = 1;
width = 12;
height = 9;
figure('Units','inches',...
    'PaperSize',[8.5,11],...
'Position',[x0 y0 width height],....
'PaperPositionMode','auto');


set(gca,'TickLabelInterpreter', 'latex','FontSize',100/3);
hold on;
plot(t,1 + 0.*t,'-.','LineWidth',2,'Color',[0,0,0],'HandleVisibility','off');
p1 = plot(t_grad,x1_grad,'LineWidth',1.5,'Color',green);
p2 = plot(t_new,x1_new,'LineWidth',2,'Color',purp);

xlabel('$t$','Interpreter','latex')
ylabel('$x_1(t)$','Interpreter','latex')
grid on;
legend('Gradient seeker','Newton seeker', 'Newton Seeker in $z$','Interpreter','latex','location','northeast');
% ylim([4.82,5.02])
box on;
print -depsc2 x1.eps
%% States x2
x0 = 1;
y0 = 1;
width = 12;
height = 9;
figure('Units','inches',...
    'PaperSize',[8.5,11],...
'Position',[x0 y0 width height],....
'PaperPositionMode','auto');


set(gca,'TickLabelInterpreter', 'latex','FontSize',100/3);
hold on;
plot(t,-1 + 0.*t,'-.','LineWidth',2,'Color',[0,0,0],'HandleVisibility','off');
p1 = plot(t_grad,x2_grad,'LineWidth',1.5,'Color',green);
p2 = plot(t_new,x2_new,'LineWidth',2,'Color',purp);
xlabel('$t$','Interpreter','latex')
ylabel('$x_2(t)$','Interpreter','latex')
grid on;
legend('Gradient seeker','Newton seeker', 'Newton Seeker in $z$','Interpreter','latex','location','southeast');
ylim([-5.5,0])
box on;
print -depsc2 x2.eps

%% Hessian
% 
% x0 = 1;
% y0 = 1;
% width = 12;
% height = 9;
% figure('Units','inches',...
%     'PaperSize',[8.5,11],...
% 'Position',[x0 y0 width height],....
% 'PaperPositionMode','auto');
% 
% 
% set(gca,'TickLabelInterpreter', 'latex','FontSize',100/3);
% hold on;
% plot(t,1/H + 0.*t,'-.','LineWidth',2,'Color',[0,0,0],'HandleVisibility','off');
% p1 = plot(t_new,d,'LineWidth',1.5,'Color',green);
% 
% 
% xlabel('$t$','Interpreter','latex')
% ylabel('$d(t)$','Interpreter','latex')
% grid on;
% % legend('Gradient seeker (6)','Newton seeker (23)', 'Interpreter','latex','location','southeast');
% % ylim([-5.5,0])
% box on;


%% For Showing to Miro

% if j == 1
% subplot(1,2,1);
% hold on;
% plot(t,-1 + 0.*t,'-.','LineWidth',2,'Color',[0,0,0],'HandleVisibility','off');
% % p1 = plot(t_grad,x1_grad,'LineWidth',1.5,'Color',green);
% p3 = plot(t_z,z2,'LineWidth',2,'Color',green);
% p2 = plot(t_new,x2_new,'LineWidth',2,'Color',purp);
% 
% xlabel('$t$','Interpreter','latex')
% ylabel('$x_1(t)$','Interpreter','latex')
% grid on;
% legend('Newton seeker (23)', 'Newton Seeker in $z$ (27)','Interpreter','latex','location','northeast');
% % ylim([4.82,5.02])
% box on;
% title('$\omega_0 = 0.3$')
% end
% if j ==2
% subplot(1,2,2)
% hold on;
% plot(t,-1 + 0.*t,'-.','LineWidth',2,'Color',[0,0,0],'HandleVisibility','off');
% % p1 = plot(t_grad,x2_grad,'LineWidth',1.5,'Color',green);
% p2 = plot(t_new,x2_new,'LineWidth',2,'Color',purp);
% p3 = plot(t_z,z2,'LineWidth',2,'Color',green);
% xlabel('$t$','Interpreter','latex')
% ylabel('$x_2(t)$','Interpreter','latex')
% grid on;
% legend('Newton seeker (23)', 'Newton Seeker in $z$ (27)','Interpreter','latex','location','southeast');
% % ylim([-5.5,0])
% box on;
% title('$\omega_0 = 1.5$')
% end
% 
% end

% sgtitle('Trajectories for $\omega_0 = 2$','Interpreter','latex') 

==> newton-ss-matlab-code/newton-ss-paper-code/SoLB_GSS_time_invariant.m <==
%% 

%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms z1 z2 d v w w0 a h H F_star w_d t c ps;


F(z1,z2) = F_star -1/2 * H *((z1)^2 + (z2)^2);



% theta = w0 * t;
k = 1;

J0 = [0, w0;-w0,0];                     



f0 = [J0*[z1;z2]; h*(-v   + F(z1,z2))];
 
f1 =    (-v   + F(z1,z2)) *  [0;...
                              1;...
                              0];

f2 = a *[0;...
         1;...
         0];
                                                                                                         


%% Inputs

p = ps;

u1 = w^(1-p) * sin(k* w * t);
u2 = w^(p) * cos(k*w* t);


%  
% LieBracketSys =
%  
%  -(H*a*b*d*cos(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/2
%  -(H*a*b*d*sin(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/2
%                 -h*(v - F_star + (H*(x^2 + y^2))/2)
%                                    -d*w_d*(H*d - 1)

%% 
B = [f1,f2];

U = [u1,u2];

var = [z1,z2,v];




[lbs_fo,gamma_fo,lbs_so,gamma_so,LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBracketSys = f0 + LBSlim


aa = sum(B(1,:).*U); 
bb = sum(B(2,:).*U);
cc = sum(B(3,:).*U);
% dd = sum(B(4,:).*U);

% ee = sum(B(5,:).*U);


gg = [aa;bb;cc];

NominalSys = f0 + simplify(gg)

 

==> newton-ss-matlab-code/newton-ss-paper-code/SoLB_NSS_time_invariant.m <==
%% 

%% Second Order Lie Bracket Averaging
% just enter the vector fields and the periodic inputs and it will spit out
% the second order Lie bracket averaged system, son!

clc;
clear;

syms z1 z2 d v w w0 a h H F_star w_d t c;


F(z1,z2) = F_star - 1/2 * H *((z1)^2 + (z2)^2);


% syms F(z1,z2);

% theta = w0 * t;

k = 1;

J0 = [0, w0;-w0,0];                     



b0 = [J0*[z1;z2]; w_d * d; h*(-v   + F(z1,z2))];
 
b1 =   c*d* (-v   + F(z1,z2)) *  [0;...
                                1;...
                                0;...
                                0];

b2 = a *[0;...
         1;...
         0;...
         0];
                                                                                                         
b3 = [ 0;...
       0;...
       d^2 * 8 * 1/(a)^2 * w_d *  (v  - F(z1,z2));...
       0 ];

%% Inputs

p = 0.9;
% syms ps;
% p = ps;
u1 = w^(1-p) * sin(k* w * t);
u2 = w^(p) * cos(k*w* t);
u3 = w^(2 - 2*p) * cos(2 * k * w *t) ;
%%
p1 = (1-p);
p2 = (p);
p3 = (2-2*p);

%  
% LieBracketSys =
%  
%  -(H*a*b*d*cos(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/2
%  -(H*a*b*d*sin(t*w0)*(x*cos(t*w0) + y*sin(t*w0)))/2
%                 -h*(v - F_star + (H*(x^2 + y^2))/2)
%                                    -d*w_d*(H*d - 1)

%% 
B = [b1,b2,b3];

U = [u1,u2,u3];

var = [z1,z2,d,v];




[lbs_fo,gamma_fo,lbs_so,gamma_so,LBS,LBSlim] = secondOrdLBS(B,U,var,k);

LieBracketSys = b0 + LBSlim


aa = sum(B(1,:).*U); 
bb = sum(B(2,:).*U);
cc = sum(B(3,:).*U);
dd = sum(B(4,:).*U);

% ee = sum(B(5,:).*U);


gg = [aa;bb;cc;dd];

NominalSys = b0 + simplify(gg)

 

==> newton-ss-matlab-code/newton-ss-paper-code/data2txt.m <==
function  data2txt(opt, varargin) 
% Takes matlab variables (vectors and matrices) in varargin and stores it with labels in text file 
% "fname.txt"  to be read by tikz plot. 
%In: 
% opt. 
%         fname    string      string filename without ".txt" ending | 
%                              default = 'data2txtOUT' 
%         (efill   string      filling for empty slots in text file | default = ' ') 
%         (ndata   1x1 int    maximum number of datapoints | default = 200) 
%         minval   1 x 1      minimum value (default ist -1e5) 
%         maxval   1 x 1       maximum value (default ist 1e5) 
%         var_names cell arry of length nargin-1 
% varargin 
%         a         n x 1       vectors in file stored with label 'a' 
%         A         n x m       matrix columns are labeled with _1..._m 
%---------------------------------------------------------------------------- 
% Last edited: Jonas Umlauft, 09/2018 
if isfield(opt,'ndata'), min_datapoints = opt.ndata; 
else min_datapoints = 200; end 
 
if isfield(opt,'fname'), filename = opt.fname; 
else 
    warning('Add field options.fname, now saved as "data2txtOUT.txt" '); 
    filename = 'data2txtOUT'; 
end 
 
if isfield(opt,'efill'), emptyfill = opt.efill; 
else emptyfill = ' ';  end 
 
if isfield(opt,'efill'), emptyfill = opt.efill; 
else emptyfill = ' ';  end 
 
if isfield(opt,'var_names'), var_names = opt.var_names; 
else, for n=2:nargin, var_names{n-1} = inputname(n);end; end 
 
if ~isfield(opt,'minval'),  opt.minval = -1e5; end 
if ~isfield(opt,'maxval'),  opt.maxval = 1e5; end 
 
%% Surface Plot 
% if isfield(options,'surf') && options.surf 
%     if length(varargin) ==3 
%         x = varargin{1}; y = varargin{2}; z = varargin{3}; 
%         printstr = '%f  %f  %f'; 
%         header = 'x y z'; 
%         fileID = fopen([filename '.txt'],'w'); 
%         fprintf(fileID,header); 
%         fprintf(fileID,'\n'); 
%         for j=1:numel(y) 
%             for i=1:numel(x) 
%                 fprintf(fileID,printstr,[x(i) y(j) z(i,j)]); 
%                 fprintf(fileID,'\n'); 
%             end 
%             fprintf(fileID,'\n'); 
%         end 
%  
%         fclose(fileID); 
%  
%     else 
%         error('Not exactly 3 input args for surface plot'); 
%     end 
% return;  
% end 
 
 
 
%% Regular Plot 
header = {}; 
printstr = []; 
data = []; 
notNAN = []; 
for i=1:nargin-1 
    data_i = varargin{i}; 
    if iscell(data_i) 
        data_ic = squeeze(data_i); 
        if size(data_ic,1) ==1, data_ic = data_ic'; end 
        if size(data_ic,2) ~=1, warning('only 1D cells are handeled'); end 
        for c=1:length(data_ic) 
            data_i = squeeze(data_ic{c}); 
            if isvector(data_i) 
                data_i = data_i(:); 
                notNAN = [notNAN ; numel(data_i)]; 
                if numel(data_i) >= min_datapoints % Shrink to size of min_datapoints 
                    data_i = data_i(ceil(linspace(1,numel(data_i)   ,min(min_datapoints,numel(data_i))))); 
                else % or blow up 
                    data_i = [data_i; nan(min_datapoints-numel(data_i),1)]; 
                end 
                 
                data = [data ; data_i']; 
                header{end+1} = [ var_names{i}, '_c' num2str(c), ' ']; 
                printstr = [printstr '%.10f ']; 
            else if size(data_i,3)==1 
                     if size(data_i,2)>size(data_i,1), data_i =data_i';end 
                    for j=1:size(data_i,2) 
                        notNAN = [notNAN ; numel(data_i(:,j))]; 
                        if size(data_i,1) >= min_datapoints % Shrink to size of min_datapoints 
                            data_ij = data_i(ceil(linspace(1,numel(data_i(:,j)),min(min_datapoints, numel(data_i(:,j))))),j); 
                        else % or blow up 
                            data_ij = [data_i(:,j); nan(min_datapoints-numel(data_i(:,j)),1)]; 
                        end 
                        data = [data ; data_ij']; 
                        header{end+1} = [var_names{i}, '_c' num2str(c), '_' num2str(j), ' ']; 
                        printstr = [printstr '%f ']; 
                    end 
                else 
                    warning('only 2D matrices are currently handled'); 
                end 
            end 
        end 
         
    else 
%         data_i = squeeze(data_i); 
        if size(data_i,2)==1 
            data_i = data_i(:); 
            notNAN = [notNAN ; numel(data_i)]; 
            if numel(data_i) >= min_datapoints % Shrink to size of min_datapoints 
                data_i = data_i(ceil(linspace(1,numel(data_i)   ,min(min_datapoints,numel(data_i))))); 
            else % or blow up 
                data_i = [data_i; nan(min_datapoints-numel(data_i),1)]; 
            end 
             
            data = [data ; data_i']; 
            header{end+1} = [ var_names{i}, ' ']; 
            printstr = [printstr '%.10f ']; 
        else if size(data_i,3)==1 
                % if size(data_i,2)>size(data_i,1), data_i =data_i';end 
                for j=1:size(data_i,2) 
                    notNAN = [notNAN ; numel(data_i(:,j))]; 
                    if size(data_i,1) >= min_datapoints % Shrink to size of min_datapoints 
                        data_ij = data_i(ceil(linspace(1,numel(data_i(:,j)),min(min_datapoints, numel(data_i(:,j))))),j); 
                    else % or blow up 
                        data_ij = [data_i(:,j); nan(min_datapoints-numel(data_i(:,j)),1)]; 
                    end 
                    data = [data ; data_ij']; 
                    header{end+1} = [var_names{i}, '_' num2str(j), ' ']; 
                    printstr = [printstr '%f ']; 
                end 
            else 
                warning('only 2D matrices are currently handled'); 
            end 
        end 
    end 
end 
 
 
printstr = [printstr '\n']; 
 
[~,I]=sort(notNAN,'descend'); 
data = max(min(data(I,:),opt.maxval,'includenan'),opt.minval,'includenan'); 
head = []; 
for i=1:numel(I) 
    head = [head header{I(i)}]; 
end 
head = [head '\n']; 
fileID = fopen([filename '.txt'],'w'); 
fprintf(fileID,head); 
fprintf(fileID,printstr,data); 
fclose(fileID); 
 
fileID =  fopen([filename '.txt'],'r'); 
f=fread(fileID,'*char')'; fclose(fileID); 
f = strrep(f,'NaN',emptyfill); 
fileID =  fopen([filename '.txt'],'w'); 
fprintf(fileID,'%s',f); 
fclose(fileID); 
% end 


==> newton-ss-matlab-code/newton-ss-paper-code/gamma_ij.m <==
function out2 = gamma_ij(ui,uj,k)
syms w p s t;

assume(w,'positive')

assume(t,'positive')


% k = 1/w^(1/2);
T = 2*pi/(w*k);

% T = T/2;

uj = subs(uj,t,s);
ui = subs(ui,t,p);

out1 = int(ui,p,0,s);

out2 = 1/T * int(uj*out1,s,0,T);

end


==> newton-ss-matlab-code/newton-ss-paper-code/gamma_ijm.m <==

function out3 = gamma_ijm(ui,uj,um,k)
syms w p s t tau;

assume(w,'positive')

assume(t,'positive')

% k = 1/w^(1/2);
T = 2*pi/(w*k);

% T = T/2;
ujs = subs(uj,t,s);
uip = subs(ui,t,p);

uis = subs(ui,t,s);
ujp = subs(uj,t,p);

umtau = subs(um,t,tau);


o1 = int(ujs * uip - uis * ujp,p,0,s);

o2 = int(o1,s,0,tau);

out3 = 1/(3*T) * int(umtau*o2, tau, 0, T);
end

==> newton-ss-matlab-code/newton-ss-paper-code/lie_brackets.m <==
function out = lie_brackets(f,g,var)



out = jacobian(g,var) * f - jacobian(f, var) * g;

end


==> newton-ss-matlab-code/newton-ss-paper-code/secondOrdLBS.m <==
function [lbs_fo_ij, gamma_fo_ij,lbs_so_ijm,gamma_so_ijm,LBS,LBSlim,LBS_first_order] = secondOrdLBS(B, U, var,k)
%SECONDORDLBS Calculates the second order Lie Bracket Average of a input
%affine system with periodic inputs
%   B - matrix of vector fields
%   U - vector of inputs
%   p - syms variables of the LBS
%%
syms w t;

assume(w,'positive')

assume(t,'positive')

m = size(U,2);
n = size(B,1);

L_BiBj = zeros(n,nchoosek(m,2));

Gamma_ij = zeros(1,nchoosek(m,2));

L_BiBjGamma_ij = zeros(n,1);

lbs_fo_ij = cell(m,m);
gamma_fo_ij = sym(zeros(m,m));

for i = 1:(m-1)
    for j = (i+1):m
        
        
%       L_BiBj(:,ic)  =   lie_brackets(B(:,i),B(:,j)) * gamma_ij(U(i),U(j));

        lbs_fo_ij{i,j} =  lie_brackets(B(:,i),B(:,j),var);
        gamma_fo_ij(i,j) = gamma_ij(U(i),U(j),k);

        L_BiBjGamma_ij = L_BiBjGamma_ij + lie_brackets(B(:,i),B(:,j),var) * gamma_ij(U(i),U(j),k);
       
    end
end

L_BiBjGamma_ij = simplify(L_BiBjGamma_ij);
LBS_first_order = limit(L_BiBjGamma_ij,w,inf);


%% Second Order Lie Brackets

m = size(U,2);
n = size(B,1);

L_BiBjBmGamma_ijm = zeros(n,1); 

count = 1;

lbs_so_ijm = cell(m,m,m);
gamma_so_ijm = sym(zeros(m,m,m));
for i = 1:(m-1)
    for j = (i+1):m
        for z = 1:m
           
        lbs_so_ijm{i,j,z} = lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var);
        gamma_so_ijm(i,j,z) = gamma_ijm(U(i),U(j),U(z),k);
  L_BiBjBmGamma_ijm = L_BiBjBmGamma_ijm + lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z),k);
                
       end
    end
end



%% 
LieBracketSystem = L_BiBjGamma_ij + L_BiBjBmGamma_ijm;
LBS= simplify(LieBracketSystem);

LBSlim = limit(LBS,w,inf);

end



==> newton-ss-matlab-code/newton-ss-paper-code/transformations.m <==
syms w0 a H t h;

J0 = [0,w0;-w0 0];
L = [0 0;0 -a*H/2];

Y = [sin(w0*t) cos(w0*t);-cos(w0*t) sin(w0*t)];

P = J0.' + Y*(J0 + L)*Y.'


JJ = [0 w0 0;-w0 -a*H/2 0;0 0 -h]


%% 
w0 = 0.2;
a = 2;

lam = -a/2 + 1/2 * sqrt((a/2)^2 - (2*w0)^2)



==> newton-ss-matlab-code/secondOrdLBS.m <==
function [LBS,LBSlim] = secondOrdLBS(B, U, var,k)
%SECONDORDLBS Calculates the second order Lie Bracket Average of a input
%affine system with periodic inputs
%   B - matrix of vector fields
%   U - vector of inputs
%   p - syms variables of the LBS

syms w t;

assume(w,'positive')

assume(t,'positive')

m = size(U,2);
n = size(B,1);

L_BiBj = zeros(n,nchoosek(m,2));

Gamma_ij = zeros(1,nchoosek(m,2));

L_BiBjGamma_ij = zeros(n,1);

for i = 1:(m-1)
    for j = (i+1):m
        
        
%       L_BiBj(:,ic)  =   lie_brackets(B(:,i),B(:,j)) * gamma_ij(U(i),U(j));
        
        L_BiBjGamma_ij = L_BiBjGamma_ij + lie_brackets(B(:,i),B(:,j),var) * gamma_ij(U(i),U(j),k);
       
    end
end

L_BiBjGamma_ij = simplify(L_BiBjGamma_ij);



%% Second Order Lie Brackets

m = size(U,2);
n = size(B,1);

L_BiBjBmGamma_ijm = zeros(n,1); 

count = 1;
for i = 1:(m-1)
    for j = (i+1):m
        for z = 1:m
            
            
            
  L_BiBjBmGamma_ijm = L_BiBjBmGamma_ijm + lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z),k);
            
% xx  = limit(lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z)),w,inf);
% % %    xx  = lie_brackets(lie_brackets(B(:,i),B(:,j),var),B(:,z),var)*gamma_ijm(U(i),U(j),U(z));
% % %            
%        if  sum(xx) ~= 0
%            yy(count,:) = [i,j,z];
%            X(:,count) =  xx;
%            count = count + 1;
%        end
        
       end
    end
end

%% 
% a = X(4,1);
% 
% b = X(4,2);

%  an = a - b;

%% 
LieBracketSystem = L_BiBjGamma_ij + L_BiBjBmGamma_ijm;



LBS= simplify(LieBracketSystem);



LBSlim = limit(LBS,w,inf);

end



==> newton-ss-matlab-code/test.m <==
%% Test

syms k F(x) a w w0 t k x ;

xdot = a * [cos(w*t - k*F(x));...
            sin(w*t - k*F(x))];
        
xdot = expand(xdot);


u1 = cos(k*F(x))*cos(3*w*t) + sin(k*F(x)) * sin(3*w*t);

xxdot = u1 * xdot;

simplify(expand(xxdot))

==> newton-ss-matlab-code/test_2D_Newton_SS.m <==
%% Simulation

clc;
clear;

w = 200;
k = 0.5;


Tsim = 50;

w_z = 3;
w_y = 2;
h = 1/4;
x_star = 0;
F = @(x,y)    - 1/2 *  h * ((x-x_star).^2  + y.^2) ;

%%
% NominalSys =   ga^(1/2)*w^(3/4)*cos(t*w^(1/2) - (y*F(x))/w)
%                w_y*(- z*y^2 + y)
%           - w_z*z - (8*w^(1/2)*w_z*cos(2*t*w^(1/2))*cos(F(x)/w)*sin(F(x)/w))/ga

% g= @(t,x) [(k)^(1/2) * w^(3/4) * cos(t*w^(1/2) - (x(2) * F(x(1))) /w);
%            w_y * (x(2) - x(3) * x(2).^2);
%            -w_z * ( x(3) - (8*w^(1/2)*cos(2*t*w^(1/2))*cos(F(x(1))/w)*sin(F(x(1))/w))/k )];

g= @(t,x) [(k)^(1/2) * w^(3/4) * cos(t*w^(1/2) - (x(3) * F(x(1),x(2))) /w);
           (k)^(1/2) * w^(3/4) * sin(t*w^(1/2) - (x(3) * F(x(1),x(2))) /w);
           w_y * (x(3) - x(4) * x(3).^2);
          -w_z * (x(4) - (8*w^(1/2)*cos(2*t*w^(1/2))*cos(F(x(1),x(2))/w)*sin(F(x(1),x(2))/w))/k )];


x0 = [-1;-1;0.1;0.3];

tspan = [0,Tsim]; 

 
sol = ode45(g, tspan, x0);

t = sol.x;
x1 = sol.y(1,:);
x2 = sol.y(2,:);
x3 = sol.y(3,:);
x4 = sol.y(4,:);


%% Plots
figure(1);

subplot(1,3,1);
hold on;
plot(x1,x2,'LineWidth',2);
% plot(t,x_star + 0.*t,'-.','LineWidth',2);
xlabel('t')
ylabel('x_1')
grid on;


subplot(1,3,2);
hold on;
plot(t,x3,'LineWidth',2);
plot(t,1/h + 0.*t,'-.','LineWidth',2);
ylabel('1/h')
xlabel('t')
grid on;


subplot(1,3,3);
hold on;
plot(t,x4,'LineWidth',2);
plot(t,h + 0.*t,'-.','LineWidth',2);
ylabel('h')
xlabel('t')
grid on;


